FeynHelpers: Connecting FeynCalc to FIRE and Package-X

We present a new interface called FeynHelpers that connects FeynCalc, a Mathematica package for symbolic semi-automatic evaluation of Feynman diagrams and calculations in quantum field theory (QFT) to Package-X and FIRE. The former provides a library of analytic results for scalar 1-loop integrals with up to 4 legs, while the latter is a general-purpose tool for reduction of multi-loop scalar integrals using Integration-by-Parts (IBP) identities. With this add-on many types of calculations that were difficult or hardly feasible with FeynCalc previously, can now be done in a much simpler way. This is demonstrated with four different examples from QED, QCD and Higgs physics.

==> HiggsDecay.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    119297,       2874]
NotebookOptionsPosition[    116883,       2794]
NotebookOutlinePosition[    117217,       2809]
CellTagsIndexPosition[    117174,       2806]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadFeynArts", "=", " ", "True"}], ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.2.0. For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or write to the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"mailing", " ", 
        RowBox[{"list", "."}]}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feyncalc.org/forum/"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.2.0. For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or write to the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["mailing list.", ButtonData :> {
         URL["http://www.feyncalc.org/forum/"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, Comput. \
Phys. Commun., 207C, 432-444, 2016, arXiv:1601.01167\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun., 64, 345-359, 1991.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynArts \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"3.9 patched for use with FeynCalc, for documentation use \
the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["manual",
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"www", ".", "feynarts", ".", "de", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feynarts.de/"], None},
       ButtonNote->"www.feynarts.de/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynArts ", "Text", Bold], 
    Style[
    "3.9 patched for use with FeynCalc, for documentation use the ", "Text"], 
    
    Style[
     DisplayForm[
      ButtonBox[
      "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" or visit ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["www.feynarts.de.", ButtonData :> {
         URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
       ButtonNote -> "www.feynarts.de/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynHelpers \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"1.0.0 loaded.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynHelpers ", "Text", Bold], 
    Style["1.0.0 loaded.", "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"Have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynHelpers in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["Have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynHelpers in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, \\\"FeynHelpers: Connecting \
FeynCalc to FIRE and Package-X\\\", TUM-EFT 75/15, arXiv:1611.06793\"\>", 
   "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Furthermore, remember to cite the authors of the tools that \
you are calling from FeynHelpers, which are\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FIRE",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://science.sander.su/FIRE.htm"], None},
       ButtonNote->"http://science.sander.su/FIRE.htm"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by A. Smirnov, if you are using the function \
FIREBurn.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["FIRE", ButtonData :> {
         URL["http://science.sander.su/FIRE.htm"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://science.sander.su/FIRE.htm"]], 
     "Text"], 
    Style[" by A. Smirnov, if you are using the function FIREBurn.", "Text"]],
   
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"Package", "-", "X"}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://packagex.hepforge.org"], None},
       ButtonNote->"https://packagex.hepforge.org"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by H. Patel, if you are using the function \
PaXEvaluate.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["Package-X", ButtonData :> {
         URL["https://packagex.hepforge.org"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://packagex.hepforge.org"]], "Text"], 
    
    Style[" by H. Patel, if you are using the function PaXEvaluate.", "Text"]],
   Editable->False], TraditionalForm]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagsHiggsToGG", " ", "=", " ", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", " ", "->", " ", "2"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", "[", "1", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", "5", "]"}], ",", 
        RowBox[{"V", "[", "5", "]"}]}], "}"}]}], ",", 
     RowBox[{"InsertionLevel", " ", "->", " ", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", "->", "\"\<SMQCD\>\""}]}], "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{
    RowBox[{"DiagramExtract", "[", 
     RowBox[{"diagsHiggsToGG", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}]}], "]"}], ",", 
    RowBox[{"ColumnsXRows", "->", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], ",", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"512", ",", "256"}], "}"}]}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
        LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 
         10.}}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["H",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3.25, 9.3048}, 
        ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJwt1ns41GkUB/DZWWuGtdEgpDQuFSGSZBWmWtuwka1cWlnSlstmKXehEclY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        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["g",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.280796897832168, 15.429621715174807}, 
        ImageScaled[{Rational[1, 2], 0}]], LineBox[CompressedData["
1:eJwl1gk01WkfB/D/iFRK181Nasq1ztgZSwj9DVmiEMMoyZLoLUsRI+JG3oiu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        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["g",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.181801948466052, 3.8774136392623753}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
       PolygonBox[{{9.239005009977273, 11.6855415446014}, {
        10.470633960288461`, 11.973795128716784`}, {10.051356019756993`, 
        12.655121782080418`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["t",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.332810019954518, 13.055933717573907}, 
        ImageScaled[{1, 0}]], 
       LineBox[{{6.499999999989086, 10.000000000003638`}, {
        12.999999999987267`, 6.000000000007276}}], 
       PolygonBox[{{10.260994990022727`, 7.685541544601399}, {
        9.029366039711539, 7.973795128716783}, {9.448643980243007, 
        8.655121782080418}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["t",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.332810019954522, 6.944066282426096}, 
        ImageScaled[{1, 1}]], 
       LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000009}}], 
       PolygonBox[{{13., 10.6}, {12.6, 9.4}, {13.4, 9.4}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["t",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {14.14920000400009, 10.}, 
        ImageScaled[{0, Rational[1, 2]}]], 
       {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
        PointBox[{13., 6.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
        LineBox[{{-2.4931168240982515`*^-12, 10.}, {6.499999999992696, 
         10.}}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["H",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3.25, 9.3048}, 
        ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJwt1ns41GkUB/DZWWuGtdEgpDQuFSGSZBWmWtuwka1cWlnSlstmKXehEclY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        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["g",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.280796897832168, 15.429621715174807}, 
        ImageScaled[{Rational[1, 2], 0}]], LineBox[CompressedData["
1:eJwl1gk01WkfB/D/iFRK181Nasq1ztgZSwj9DVmiEMMoyZLoLUsRI+JG3oiu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        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["g",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.181801948466052, 3.8774136392623753}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       LineBox[{{6.500000000001819, 10.}, {13., 13.999999999996362`}}], 
       PolygonBox[{{10.260994990022727`, 12.3144584553986}, {
        9.448643980243007, 11.344878217919582`}, {9.029366039711539, 
        12.026204871283216`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["t",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.332810019954518, 13.055933717573907}, 
        ImageScaled[{1, 0}]], 
       LineBox[{{6.499999999989086, 10.000000000003638`}, {
        12.999999999987267`, 6.000000000007276}}], 
       PolygonBox[{{9.239005009977273, 8.3144584553986}, {10.051356019756993`,
         7.3448782179195815`}, {10.470633960288461`, 8.026204871283216}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["t",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.332810019954522, 6.944066282426096}, 
        ImageScaled[{1, 1}]], 
       LineBox[{{13., 14.000000000000908`}, {13., 6.000000000000009}}], 
       PolygonBox[{{13., 9.4}, {12.6, 10.6}, {13.4, 10.6}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["t",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {14.14920000400009, 10.}, 
        ImageScaled[{0, Rational[1, 2]}]], 
       {PointSize[0.04], PointBox[{6.5, 10.}], PointBox[{13., 14.}], 
        PointBox[{13., 6.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   ImageSize->{512, 256},
   PlotRange->{{0, 44}, {0, 22}}], TraditionalForm]], "Print"]
}, Open  ]],

Cell["The initial and final state particles are put on-shell.", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"k1", ",", "k1"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"k2", ",", "k2"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"pH", ",", "pH"}], "]"}], "=", 
   RowBox[{
    RowBox[{"SMP", "[", "\"\<m_H\>\"", "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"k1", ",", "k2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<m_H\>\"", "]"}], "^", "2"}], ")"}], "/", 
    "2"}]}], ";"}]}], "Input"],

Cell["This is the sum of both amplitudes", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampHiggsToTwoGluons", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{
         RowBox[{"DiagramExtract", "[", 
          RowBox[{"diagsHiggsToGG", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]}], "]"}], ",", 
         RowBox[{"PreFactor", "->", 
          RowBox[{"-", "1"}]}]}], "]"}], ",", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "pH", "}"}]}], ",", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], ",", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", "q", "}"}]}], ",", 
       RowBox[{"List", "->", "False"}], ",", 
       RowBox[{"TransversePolarizationVectors", "->", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], ",", "\n", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", 
       RowBox[{"DropSumOver", "->", "True"}], ",", 
       RowBox[{"SMP", "->", "True"}], ",", 
       RowBox[{"UndoChiralSplittings", "->", "True"}]}], "]"}], "//", 
     "Contract"}], "//", "FCTraceFactor"}], "//", "SUNSimplify"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\<\"e\"\>", " ", 
    SubsuperscriptBox["g", "s", "2"], " ", 
    SubscriptBox["m", "t"], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["Glu3",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"tr", "(", 
     FormBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "t"], "-", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["k1",
              TraditionalForm], "+", 
             FormBox["k2",
              TraditionalForm], "-", 
             FormBox["q",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          RowBox[{
           SuperscriptBox[
            FormBox["\<\"\[CurlyEpsilon]\"\>",
             TraditionalForm], "*"], "(", 
           FormBox["k2",
            TraditionalForm], ")"}],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "t"], "-", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["k1",
              TraditionalForm], "-", 
             FormBox["q",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          RowBox[{
           SuperscriptBox[
            FormBox["\<\"\[CurlyEpsilon]\"\>",
             TraditionalForm], "*"], "(", 
           FormBox["k1",
            TraditionalForm], ")"}],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "t"], "+", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm]}]}], ")"}]}],
      TraditionalForm], ")"}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["m", "W"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sin", "("}], 
      SubscriptBox["\[Theta]", "W"], ")"}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox["q",
         TraditionalForm], "2"], "-", 
       SubsuperscriptBox["m", "t", "2"]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["q",
           TraditionalForm], "-", 
          FormBox["k1",
           TraditionalForm]}], ")"}], "2"], "-", 
       SubsuperscriptBox["m", "t", "2"]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FormBox["k1",
            TraditionalForm]}], "-", 
          FormBox["k2",
           TraditionalForm], "+", 
          FormBox["q",
           TraditionalForm]}], ")"}], "2"], "-", 
       SubsuperscriptBox["m", "t", "2"]}], ")"}]}]}]], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Tensor reduction is straight-forward, after which we end up with coefficient \
functions\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampHiggsToTwoGluons2", "=", 
  RowBox[{
   RowBox[{"TID", "[", 
    RowBox[{"ampHiggsToTwoGluons", ",", "q", ",", 
     RowBox[{"ToPaVe", "\[Rule]", "True"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "B0", ",", "C0"}], "]"}], "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"D", "-", "4"}], ")"}], " ", "\<\"e\"\>", " ", 
      SubsuperscriptBox["g", "s", "2"], " ", 
      SubsuperscriptBox["m", "t", "2"], " ", 
      SuperscriptBox["\[Delta]", 
       RowBox[{
        FormBox[
         FormBox["Glu2",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["Glu3",
          TraditionalForm],
         TraditionalForm]}]], " ", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
          RowBox[{
           SubsuperscriptBox["m", "H", "2"], ",", 
           SubsuperscriptBox["m", "t", "2"], ",", 
           SubsuperscriptBox["m", "t", "2"]}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["m", "H", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            RowBox[{
             SuperscriptBox[
              FormBox["\<\"\[CurlyEpsilon]\"\>",
               TraditionalForm], "*"], "(", 
             FormBox["k1",
              TraditionalForm], ")"}],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            RowBox[{
             SuperscriptBox[
              FormBox["\<\"\[CurlyEpsilon]\"\>",
               TraditionalForm], "*"], "(", 
             FormBox["k2",
              TraditionalForm], ")"}],
            TraditionalForm]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["k1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            RowBox[{
             SuperscriptBox[
              FormBox["\<\"\[CurlyEpsilon]\"\>",
               TraditionalForm], "*"], "(", 
             FormBox["k2",
              TraditionalForm], ")"}],
            TraditionalForm]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["k2",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            RowBox[{
             SuperscriptBox[
              FormBox["\<\"\[CurlyEpsilon]\"\>",
               TraditionalForm], "*"], "(", 
             FormBox["k1",
              TraditionalForm], ")"}],
            TraditionalForm]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D", "-", "2"}], ")"}], " ", 
      SubsuperscriptBox["m", "H", "2"], " ", 
      SubscriptBox["m", "W"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sin", "("}], 
        SubscriptBox["\[Theta]", "W"], ")"}], ")"}]}]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\<\"e\"\>", " ", 
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["m", "t", "2"], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu3",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        SubsuperscriptBox["m", "H", "2"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "H", "2"]}], "-", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["m", "t", "2"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"0", ",", "0", ",", 
          SubsuperscriptBox["m", "H", "2"], ",", 
          SubsuperscriptBox["m", "t", "2"], ",", 
          SubsuperscriptBox["m", "t", "2"], ",", 
          SubsuperscriptBox["m", "t", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["m", "H", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           RowBox[{
            SuperscriptBox[
             FormBox["\<\"\[CurlyEpsilon]\"\>",
              TraditionalForm], "*"], "(", 
            FormBox["k1",
             TraditionalForm], ")"}],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           RowBox[{
            SuperscriptBox[
             FormBox["\<\"\[CurlyEpsilon]\"\>",
              TraditionalForm], "*"], "(", 
            FormBox["k2",
             TraditionalForm], ")"}],
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           FormBox["k1",
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           RowBox[{
            SuperscriptBox[
             FormBox["\<\"\[CurlyEpsilon]\"\>",
              TraditionalForm], "*"], "(", 
            FormBox["k2",
             TraditionalForm], ")"}],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           FormBox["k2",
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           RowBox[{
            SuperscriptBox[
             FormBox["\<\"\[CurlyEpsilon]\"\>",
              TraditionalForm], "*"], "(", 
            FormBox["k1",
             TraditionalForm], ")"}],
           TraditionalForm]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     SubsuperscriptBox["m", "H", "2"], " ", 
     SubscriptBox["m", "W"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sin", "("}], 
       SubscriptBox["\[Theta]", "W"], ")"}], ")"}]}]]}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["The coefficient functions are evaluated with Package-X", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampHiggsToTwoGluons3", "=", 
  RowBox[{
   RowBox[{"PaXEvaluate", "[", 
    RowBox[{"ampHiggsToTwoGluons2", ",", 
     RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["m", "H", "4"], " ", 
     SubscriptBox["m", "W"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sin", "("}], 
       SubscriptBox["\[Theta]", "W"], ")"}], ")"}]}]], 
   RowBox[{"\[ImaginaryI]", " ", "\<\"e\"\>", " ", 
    SubsuperscriptBox["g", "s", "2"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["Glu3",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["m", "H", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["log", "2"], "(", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              SubsuperscriptBox["m", "H", "4"], "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["m", "H", "2"], " ", 
               SubsuperscriptBox["m", "t", "2"]}]}]], "-", 
            SubsuperscriptBox["m", "H", "2"], "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "t", "2"]}]}], 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "t", "2"]}]], ")"}], "-", "4"}], ")"}]}], 
      "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["m", "t", "2"], " ", 
       RowBox[{
        SuperscriptBox["log", "2"], "(", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            SubsuperscriptBox["m", "H", "4"], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["m", "H", "2"], " ", 
             SubsuperscriptBox["m", "t", "2"]}]}]], "-", 
          SubsuperscriptBox["m", "H", "2"], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "t", "2"]}]}], 
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "t", "2"]}]], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["k1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          RowBox[{
           SuperscriptBox[
            FormBox["\<\"\[CurlyEpsilon]\"\>",
             TraditionalForm], "*"], "(", 
           FormBox["k2",
            TraditionalForm], ")"}],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["k2",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          RowBox[{
           SuperscriptBox[
            FormBox["\<\"\[CurlyEpsilon]\"\>",
             TraditionalForm], "*"], "(", 
           FormBox["k1",
            TraditionalForm], ")"}],
          TraditionalForm]}], ")"}]}], "-", 
      RowBox[{
       SubsuperscriptBox["m", "H", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          RowBox[{
           SuperscriptBox[
            FormBox["\<\"\[CurlyEpsilon]\"\>",
             TraditionalForm], "*"], "(", 
           FormBox["k1",
            TraditionalForm], ")"}],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          RowBox[{
           SuperscriptBox[
            FormBox["\<\"\[CurlyEpsilon]\"\>",
             TraditionalForm], "*"], "(", 
           FormBox["k2",
            TraditionalForm], ")"}],
          TraditionalForm]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
As the result is finite, it is safe to switch from D to 4 dimensions.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampHiggsToTwoGluons4", "=", 
   RowBox[{"ChangeDimension", "[", 
    RowBox[{"ampHiggsToTwoGluons3", ",", "4"}], "]"}]}], ";"}]], "Input"],

Cell["\<\
We square the amplitude and sum over the polarizations of the gluons\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampSq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ampHiggsToTwoGluons4", " ", 
       RowBox[{"ComplexConjugate", "[", "ampHiggsToTwoGluons4", "]"}]}], "//", 
      RowBox[{
       RowBox[{"DoPolarizationSums", "[", 
        RowBox[{"#", ",", "k1", ",", "k2"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DoPolarizationSums", "[", 
       RowBox[{"#", ",", "k2", ",", "k1"}], "]"}], "&"}]}], "//", 
    "Simplify"}], "//", "\n", 
   RowBox[{
    RowBox[{"SUNSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"e\"\>", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["N", "2"], "-", "1"}], ")"}], " ", 
    SubsuperscriptBox["g", "s", "4"], " ", 
    SubsuperscriptBox["m", "t", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["m", "H", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["log", "2"], "(", 
           FractionBox[
            RowBox[{
             SqrtBox[
              RowBox[{
               SubsuperscriptBox["m", "H", "4"], "-", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["m", "H", "2"], " ", 
                SubsuperscriptBox["m", "t", "2"]}]}]], "-", 
             SubsuperscriptBox["m", "H", "2"], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "t", "2"]}]}], 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "t", "2"]}]], ")"}], "-", "4"}], ")"}]}], 
       "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["m", "t", "2"], " ", 
        RowBox[{
         SuperscriptBox["log", "2"], "(", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SubsuperscriptBox["m", "H", "4"], "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["m", "H", "2"], " ", 
              SubsuperscriptBox["m", "t", "2"]}]}]], "-", 
           SubsuperscriptBox["m", "H", "2"], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "t", "2"]}]}], 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "t", "2"]}]], ")"}]}]}], ")"}], "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SubsuperscriptBox["m", "H", "4"], " ", 
    SubsuperscriptBox["m", "W", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sin", "("}], 
       SubscriptBox["\[Theta]", "W"], ")"}], ")"}], "2"]}]], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Multiplying the result by the phase space factor we obtain the total decay \
rate\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SMP", "[", "\"\<m_H\>\"", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<m_t\>\"", "]"}], ">", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"decayRateTotal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"16", " ", "Pi", " ", 
         RowBox[{"SMP", "[", "\"\<m_H\>\"", "]"}]}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"ampSq", "/.", 
        RowBox[{"SUNN", "\[Rule]", "3"}]}], ")"}]}], ")"}], "//", "\n", 
    RowBox[{
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "^", "2"}], "->", 
          RowBox[{"4", " ", "Pi", " ", 
           RowBox[{"SMP", "[", "\"\<alpha_fs\>\"", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], "^", "4"}], "->", 
          RowBox[{"16", " ", 
           RowBox[{"Pi", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], "^", "2"}]}]}]}], 
        "}"}]}], "]"}], "&"}]}], "//", "Simplify"}]}]}], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[Alpha]", " ", 
    SubsuperscriptBox["m", "t", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", "s", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["m", "H", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["log", "2"], "(", 
           FractionBox[
            RowBox[{
             RowBox[{
              SubscriptBox["m", "H"], " ", 
              SqrtBox[
               RowBox[{
                SubsuperscriptBox["m", "H", "2"], "-", 
                RowBox[{"4", " ", 
                 SubsuperscriptBox["m", "t", "2"]}]}]]}], "-", 
             SubsuperscriptBox["m", "H", "2"], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "t", "2"]}]}], 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "t", "2"]}]], ")"}], "-", "4"}], ")"}]}], 
       "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["m", "t", "2"], " ", 
        RowBox[{
         SuperscriptBox["log", "2"], "(", 
         FractionBox[
          RowBox[{
           RowBox[{
            SubscriptBox["m", "H"], " ", 
            SqrtBox[
             RowBox[{
              SubsuperscriptBox["m", "H", "2"], "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["m", "t", "2"]}]}]]}], "-", 
           SubsuperscriptBox["m", "H", "2"], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "t", "2"]}]}], 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "t", "2"]}]], ")"}]}]}], ")"}], "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["m", "H", "5"], " ", 
    SubsuperscriptBox["m", "W", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sin", "("}], 
       SubscriptBox["\[Theta]", "W"], ")"}], ")"}], "2"]}]], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
For convenience, we can eliminate the fine-structure constant and sine of the \
Weinberg angle in favor of Fermi\[CloseCurlyQuote]s constant\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"decayRateTotal2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"decayRateTotal", "/.", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"SMP", "[", "\"\<m_t\>\"", "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"SMP", "[", "\"\<m_H\>\"", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sqrt", "[", "\[Tau]", "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"SMP", "[", "\"\<alpha_fs\>\"", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], "/", "Pi"}], " ", 
        RowBox[{
         RowBox[{"SMP", "[", "\"\<m_W\>\"", "]"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"SMP", "[", "\"\<sin_W\>\"", "]"}], "^", "2"}], " ", 
        RowBox[{"SMP", "[", "\"\<G_F\>\"", "]"}]}]}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["G", "F"], " ", 
    SubsuperscriptBox["m", "H", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", "s", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Tau]", "-", "1"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["log", "2"], "(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              FractionBox[
               RowBox[{"\[Tau]", "-", "1"}], "\[Tau]"]], "-", "1"}], ")"}], 
           " ", "\[Tau]"}], "+", "1"}], ")"}]}], "-", 
       RowBox[{"4", " ", "\[Tau]"}]}], ")"}], "2"]}], 
   RowBox[{"256", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "To compare to the literature (arXiv:hep-ph/9504378) we extract the function \
",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "(\[Tau])"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aSq", "=", 
  RowBox[{"decayRateTotal2", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], "^", "2"}], " ", 
     RowBox[{"SMP", "[", "\"\<G_F\>\"", "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"SMP", "[", "\"\<m_H\>\"", "]"}], "^", "3"}], "/", 
      RowBox[{"(", 
       RowBox[{"36", " ", 
        RowBox[{"Sqrt", "[", "2", "]"}], 
        RowBox[{"Pi", "^", "3"}]}], ")"}]}], " ", 
     RowBox[{"9", "/", "16"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["log", "2"], "(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             FractionBox[
              RowBox[{"\[Tau]", "-", "1"}], "\[Tau]"]], "-", "1"}], ")"}], 
          " ", "\[Tau]"}], "+", "1"}], ")"}]}], "-", 
      RowBox[{"4", " ", "\[Tau]"}]}], ")"}], "2"], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Tau]", "4"]}]], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
The plots show that our results coincide with those of Spira et al.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aSqLit", "[", "x_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"ArcSin", "[", 
                RowBox[{"Sqrt", "[", "x", "]"}], "]"}], "^", "2"}]}]}], ")"}],
            "/", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], ",", 
       RowBox[{"0", "<", "x", "\[LessEqual]", "1"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "1"}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "4"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"1", "/", "x"}]}]]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"1", "/", "x"}]}]]}], ")"}]}], "]"}], "-", " ", 
                   RowBox[{"I", " ", "Pi"}]}], ")"}], "^", "2"}]}], ")"}]}]}],
             ")"}], "/", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], ",", 
       RowBox[{"x", ">", "1"}]}], "}"}]}], "}"}], "]"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aSqLitBT", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"ArcSin", "[", 
            RowBox[{"Sqrt", "[", "\[Tau]", "]"}], "]"}], "^", "2"}]}]}], 
        ")"}], "/", 
       RowBox[{"\[Tau]", "^", "2"}]}]}], ")"}], "^", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aSqLitAT", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "4"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"1", "/", "\[Tau]"}]}]]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"1", "/", "\[Tau]"}]}]]}], ")"}]}], "]"}], "-", 
               " ", 
               RowBox[{"I", " ", "Pi"}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}], "/", 
       RowBox[{"\[Tau]", "^", "2"}]}]}], ")"}], "^", "2"}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plot1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", "aSq", "]"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{"aSqLit", "[", "\[Tau]", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Tau]", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Red"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"DotDashed", ",", "Blue"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         SubscriptBox["A", "FeynCalc"], "^", "2"}], "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{
         SubscriptBox["A", "Literature"], "^", "2"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", 
       RowBox[{"Re", "[", 
        RowBox[{"A", "^", "2"}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plot2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Im", "[", "aSq", "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{"aSqLit", "[", "\[Tau]", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Tau]", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Cyan"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"DotDashed", ",", "Black"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Im", "[", 
        RowBox[{
         SubscriptBox["A", "FeynCalc"], "^", "2"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         SubscriptBox["A", "Literature"], "^", "2"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", 
       RowBox[{"Im", "[", 
        RowBox[{"A", "^", "2"}], "]"}]}], "}"}]}]}], "]"}]}]}], "Input"],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{{{{}, {}, {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAASmXo0cDpZT7/H+Anx3H8PwRDGnDf
GUQ/FSXW7dxz/D8zn5icsxlUPzvGLw7zdfw/S83Xsp0ZZD+S42lXIHr8P1dk
972SGXQ/H/WjDn+C/D/dL4dDjRmEPx2UrSVNk/w/oBVPhooZlD/VEhCkLLX8
P4EIsyeJGaQ/VzZgc/75/D9YWaGv8PG0P7RumLVYlP0/C/+BXEcevz+8TVIi
Oyv+PyVR7ujDi8Q/CznNsQDG/j93zjk/mPTJP3tjDD8ydv8/F7QR3gEBzz8z
KV7TjBEAQLbiQ8zPPNI/8NKJ+0h0AEDCap0bWezUP7e0v+fR2gBA9SY9D61t
1z868EPr+D8BQAL5qxAbJdo/C4H9S060AUA2/2C2U67cP5Umj5XWJwJAzIQ0
zsYq3z+qnzj0V6ACQH1orA+N9d8/IfSB4GDIAkAmo5pQ
          "]], 
         LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAwcspeDkF4D/eOWZHjcwCQOv3397V
MOI/i2M/4F64A0Ck6rvKDo7jP+IEp8ZfXARADh2n7+Tk5D9+GcksgAsFQIxp
tWagJOY/WyLHwJO9BUD2QKvkaH/nPxc+IWHVkQZAdDLEtBbD6D9eBrd3lG0H
QN+uxIvRIeo/A8z9yfx4CED7atSbKXrrPze3rTGfpQlAVDZdkS5/6z/G0+xy
V6oJQKwB5oYzhOs/FTKCdhKvCUBemPdxPY7rP6nIeNKQuAlAwcUaSFGi6z9v
N7A/r8sJQIcgYfR4yus/d80uGXbyCUAT1u1MyBrsP/0xS8lGQgpAK0EH/ma7
7D/Ksmcv7OsKQLCqqyfYwOw/kqcKVe3xCkA0FFBRScbsPxSB1hXz9wpAPOeY
pCvR7D9LIxGJDAQLQE6NKkvw5uw/0xqhHHgcC0By2U2YeRLtPwjlbIM5TgtA
uXGUMoxp7T+bg1rFp7ULQD7bOFz9bu0/toXn+U28C0DCRN2FbnTtPyr75QP6
wgtAyhcm2VB/7T/H/ivJY9ALQNy9t38Vle0/I4TceX/rC0AACtvMnsDtP1vc
PiLjIgxAR6IhZ7EX7j9/BnUexZYMQDSYDibGHO4//p7uasKdDEAgjvvk2iHu
P/y0hITGpAxA+nnVYgQs7j8e/PVi47IMQK1RiV5XQO4/NDk/unHPDEATAfFV
/WjuP6d1mmHxCQ1A31/AREm67j+3DwZRF4UNQMxVrQNev+4/qgzJjhaNDUC4
S5rCcsTuP+GT5osflQ1Akjd0QJzO7j/t4ftLT6UNQEUPKDzv4u4/Ntf8zinG
DUCrvo8zlQvvP5jzc8/tCQ5Adx1fIuFc7z8H35wSGJsOQGJQMFbcYe8/+zwF
CHqkDkBOgwGK12bvP04ILlrsrQ5AJumj8c1w7z9/z16rA8EOQNS06MC6hO8/
VCvyYgnoDkAwTHJflKzvP4l2ezDuOQ9APzTWh8b67z8mc7mHePEPQHXpX3c=

          "]], 
         LineBox[CompressedData["
1:eJwV1nk0VF8cAHCFHxKNmdeCJJQiRUW/qHyvUskkOyFLJbJVpKKSVISIkpQl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          "]]}, {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small, Small, Small}], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJwdxQk01AkcwPEZV8YcwmJHytFiNRah8JLfT1RaR9gstZYQxduU+9jek4w8
OUrYNy9ExdOSlMaR1pKYGjlyb1LOkJn5D1EWM9rj+97nffWCznmFyJBIpAP/
+u/fh8z3tX4IsWfLW+g/j5SAnKPW+XGmE+jisGgsWgKWJZyiR8xj4DRpxliO
lYBL90htMfMUeC+E+egmScDn1GrzdWYM+BF3GMmXJPDWLN0xm8mGnoJqA7c8
CZSqH718hZkPA6pby0zqJJCi+Mgog1kGgj0nozfXJOB7/FbN4hIXtM9x6nzz
pUD9kuJ3eEcLxLt56e9jbYKBJzH/LLMd6LbdD0m8TYjvsQXOCh+ygmlgEfcF
NLkq78jkXjho7D+QpULC+inHrl67fhD3Z2w4x5CwLbx423HhINRzW+b6Rkn4
yXC/cvXZEdi36Cj4G8gos1a1dZvBKNBSpC7uXDLu/XKy/of7Y1BgeLVg2EgG
u9hWPbxd43C3xGbFp1QGSf83AdEezg7pL2VQ55pg7XdiAmy60j5bmsiiYHX8
3ZD5FGQGw4R/oyyWLTzpZORMw5RcBS/ATw4Z2yvEMzMzcIHJN7lIlcessLrQ
0m9m4Sf95615zfL4GatmziTPgaa9XuBQrgLGWLRzNZ7Ng69CQ3z+2S04fr89
s09vAeS7pHxJgiJuhA8WGicJwLqhendJOQWP7f051zRZAB0DwiifSgreI89e
tmQLQMPiUpxqDQX9OauR+3MEcPdFQv+1Rgo+7dBy9rwtgAjrB1DzkoLpuoEr
CZ0CSOg2ZcZ9pKDasMj1hZYQpLtd+IcOKCHLYctm6BMh8GtPmwkFSvigssro
r1Yh5FYoeYuWlNDqKw/PIzwhqKUMqy+vKqHdHKeM1ScE150qGTQ5Krpn73JZ
nBXCK61b2gnaVIx67cZJVBWB4vtfUm3dqfg4Mt8iK0wEhaknOirqqGj/xsZP
GiGCurS5Nbc/qNjm9DYtIkYErI33suttVOzUNHztkSwC3iaLH/yKimPNDcnq
BSLYyR5LTBZQkaT0putmqwj8xuz1p/VpePi23umHmgRcUIjd0fEbDa04DEOe
NgEbN4nwtmIa6uZszIzqESDlstm8MhquJw4FyZkQoCP5FDRdS8Nqzwx/HyRg
jy00RfbSUI285C09Q0B57I3AJQodxwNanY40EdCkrOCpmUbHLu9qWf8WAipp
/ByNbDo2utxoi2onYDpvNlOngI7XrWOwqIcA0eSGy9FyOh5U/tZOPEWA7Yik
x5hHx6o/r1oWUMXAWY7uFVEYGL89QH/STwwK40WqXxcyMMjD/MexQDFs2skr
JpUx0D2VfGUkVAyuiqYnhNUMNPxwZ6n7vBgu9vpXyT5l4CB3vrWJLQYv1scg
yjwDzV2jAvLviSEj7ldzwlYZHayG03nrYvgu+nF6wpIy/gPMPPUE
          "]], 
         LineBox[CompressedData["
1:eJwV1nk8VFscAHCFhzyMubeFqFCiVCp6UfkdpcgksmaviGyVraiEiqxRKrIk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          
          "]]}, {}}, {{}, {}, {}, {}}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 1.4883734647964422`}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
      AxesLabel -> {
        FormBox["\[Tau]", TraditionalForm], 
        FormBox[
         RowBox[{"Re", "(", 
           SuperscriptBox["A", "2"], ")"}], TraditionalForm]}, 
      AxesOrigin -> {0, 1.4883734647964422`}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 2}, {1.4883734647964422`, 5.150187066572021}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
     FormBox[
      TemplateBox[{
        RowBox[{"Re", "(", 
          SubsuperscriptBox["A", "FeynCalc", "2"], ")"}], 
        RowBox[{"Re", "(", 
          SubsuperscriptBox["A", "Literature", "2"], ")"}]}, "LineLegend", 
       DisplayFunction -> (FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ), 
       InterpretationFunction :> (RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
       Editable -> True], TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output"],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{{{{}, {}, {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}], 
          RGBColor[0, 1, 1]], 
         LineBox[CompressedData["
1:eJxN1nk01F/cwHEUIUmyL6UsIUnJ2nxdexJRKVT8CJXskRTSSCJkTUR2QnZZ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          "]], 
         LineBox[CompressedData["
1:eJxN1gk01Hsfx3FFpQm3K4my15Wu5SJLlvyQEkkiW5EtIx5a5OKxlGwpRBdX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          "]], 
         LineBox[CompressedData["
1:eJwd1Hk4Ft0bB3CRLFmfGYUoW72S4u0thNwnrVKSFGWLJCGJyB7KkiwlW0iU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          "]]}, {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small, Small, Small}], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQ7ZX64uKBl6l2DFDA4ixVcF/SxR7GN54/Y85myRA4
3/vs9U1zJVPg/PCU73snSZbA+Xf12517JVvg/AWi/m1dklPg/EaOzeqdkkvg
/IjIhes/fNwC53P/b4xxl9sP56sGvntxuPsInF9+ztJ+xpeTcL74FsF7jIzn
4fxtj5zPnLe5BOcfyporHfnmCpz/Vc2Wf23udTif6edqAWnVW3C+2f+EbcHr
7sD5Z1pMzh3Tug/nQ8ADOF9+wuufK98h+K+/37931eARnL/k1e5TfH2P4Xw+
2eXvnzx5Auf3ZG5NW6DyDM7/5rD6SUb9czi/xOjIFrHDL+D8++uOdF9UfAXn
/866Mluz6jWcr+3I/i9t9xs4332RYvpG8XeI8JONV3oY8x7OTwowCLuTiOD7
NTN2XU9D8NVeLv54tgDBv7LlxYFdLQi+gU9R/JQ1CL69ybX2Y78QfABH8ZrF

          "]], 
         LineBox[CompressedData["
1:eJwd1Hk0V9v7B3CRMePnHIVIhroo8e0Wojy7SUnJVFSGKJIkERkilCEZSoYS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          
          "]]}, {}}, {{}, {}, {}, {}}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
      AxesLabel -> {
        FormBox["\[Tau]", TraditionalForm], 
        FormBox[
         RowBox[{"Im", "(", 
           SuperscriptBox["A", "2"], ")"}], TraditionalForm]}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 2}, {-0.000013241592217659782`, 5.1129675630852445`}},
       PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
     FormBox[
      TemplateBox[{
        RowBox[{"Im", "(", 
          SubsuperscriptBox["A", "FeynCalc", "2"], ")"}], 
        RowBox[{"Im", "(", 
          SubsuperscriptBox["A", "Literature", "2"], ")"}]}, "LineLegend", 
       DisplayFunction -> (FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0, 1, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0, 1, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ), 
       InterpretationFunction :> (RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0., 0.6666666666666666, 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
       Editable -> True], TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output"]
}, Open  ]]
},
WindowSize->{1280, 999},
WindowMargins->{{0, Automatic}, {Automatic, -2}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 299, 8, 91, "Input"],
Cell[CellGroupData[{
Cell[904, 34, 2282, 63, 26, "Print"],
Cell[3189, 99, 1067, 29, 26, "Print"],
Cell[4259, 130, 223, 4, 26, "Print"],
Cell[4485, 136, 208, 4, 26, "Print"],
Cell[4696, 142, 1841, 53, 26, "Print"],
Cell[6540, 197, 393, 12, 23, "Print"],
Cell[6936, 211, 1091, 29, 26, "Print"],
Cell[8030, 242, 235, 5, 26, "Print"],
Cell[8268, 249, 212, 4, 26, "Print"],
Cell[8483, 255, 920, 26, 26, "Print"],
Cell[9406, 283, 937, 26, 26, "Print"]
}, Open  ]]
}, Open  ]],
Cell[10370, 313, 635, 17, 32, "Input"],
Cell[CellGroupData[{
Cell[11030, 334, 534, 15, 32, "Input"],
Cell[11567, 351, 16536, 326, 264, "Print"]
}, Open  ]],
Cell[28118, 680, 71, 0, 31, "Text"],
Cell[28192, 682, 755, 25, 116, "Input"],
Cell[28950, 709, 50, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[29025, 713, 1196, 30, 92, "Input"],
Cell[30224, 745, 3256, 112, 70, "Output"]
}, Open  ]],
Cell[33495, 860, 112, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[33632, 867, 310, 8, 32, "Input"],
Cell[33945, 877, 6226, 201, 134, "Output"]
}, Open  ]],
Cell[40186, 1081, 70, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[40281, 1085, 347, 10, 32, "Input"],
Cell[40631, 1097, 3769, 121, 171, "Output"]
}, Open  ]],
Cell[44415, 1221, 93, 2, 31, "Text"],
Cell[44511, 1225, 173, 4, 32, "Input"],
Cell[44687, 1231, 92, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[44804, 1237, 635, 18, 72, "Input"],
Cell[45442, 1257, 2029, 59, 139, "Output"]
}, Open  ]],
Cell[47486, 1319, 105, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[47616, 1326, 1356, 40, 77, "Input"],
Cell[48975, 1368, 1951, 57, 139, "Output"]
}, Open  ]],
Cell[50941, 1428, 164, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[51130, 1435, 855, 23, 54, "Input"],
Cell[51988, 1460, 867, 27, 115, "Output"]
}, Open  ]],
Cell[52870, 1490, 230, 8, 33, "Text"],
Cell[CellGroupData[{
Cell[53125, 1502, 522, 15, 33, "Input"],
Cell[53650, 1519, 641, 21, 105, "Output"]
}, Open  ]],
Cell[54306, 1543, 91, 2, 31, "Text"],
Cell[54400, 1547, 1924, 57, 90, "Input"],
Cell[56327, 1606, 1607, 51, 76, "Input"],
Cell[CellGroupData[{
Cell[57959, 1661, 2097, 63, 99, "Input"],
Cell[60059, 1726, 23982, 458, 250, "Output"],
Cell[84044, 2186, 32823, 605, 251, "Output"]
}, Open  ]]
}
]
*)



==> NRQCD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82079,       2493]
NotebookOptionsPosition[     77892,       2355]
NotebookOutlinePosition[     78354,       2373]
CellTagsIndexPosition[     78311,       2370]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadFeynArts", " ", "=", " ", "True"}], ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", "=", "0"}], ";"}]}], "Input",
 CellLabel->"In[1]:="],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.2.0. For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or write to the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"mailing", " ", 
        RowBox[{"list", "."}]}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feyncalc.org/forum/"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.2.0. For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or write to the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["mailing list.", ButtonData :> {
         URL["http://www.feyncalc.org/forum/"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, Comput. \
Phys. Commun., 207C, 432-444, 2016, arXiv:1601.01167\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun., 64, 345-359, 1991.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynArts \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"3.9 patched for use with FeynCalc, for documentation use \
the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["manual",
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"www", ".", "feynarts", ".", "de", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feynarts.de/"], None},
       ButtonNote->"www.feynarts.de/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynArts ", "Text", Bold], 
    Style[
    "3.9 patched for use with FeynCalc, for documentation use the ", "Text"], 
    
    Style[
     DisplayForm[
      ButtonBox[
      "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" or visit ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["www.feynarts.de.", ButtonData :> {
         URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
       ButtonNote -> "www.feynarts.de/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynHelpers \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"1.0.0 loaded.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynHelpers ", "Text", Bold], 
    Style["1.0.0 loaded.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"Have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynHelpers in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["Have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynHelpers in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, \\\"FeynHelpers: Connecting \
FeynCalc to FIRE and Package-X\\\", TUM-EFT 75/15, arXiv:1611.06793\"\>", 
   "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Furthermore, remember to cite the authors of the tools that \
you are calling from FeynHelpers, which are\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FIRE",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://science.sander.su/FIRE.htm"], None},
       ButtonNote->"http://science.sander.su/FIRE.htm"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by A. Smirnov, if you are using the function \
FIREBurn.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["FIRE", ButtonData :> {
         URL["http://science.sander.su/FIRE.htm"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://science.sander.su/FIRE.htm"]], 
     "Text"], 
    Style[" by A. Smirnov, if you are using the function FIREBurn.", "Text"]],
   
   Editable->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"Package", "-", "X"}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://packagex.hepforge.org"], None},
       ButtonNote->"https://packagex.hepforge.org"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by H. Patel, if you are using the function \
PaXEvaluate.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["Package-X", ButtonData :> {
         URL["https://packagex.hepforge.org"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://packagex.hepforge.org"]], "Text"], 
    
    Style[" by H. Patel, if you are using the function PaXEvaluate.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[1]:="]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Manohar\[CloseCurlyQuote]s Results", "Section"],

Cell[TextData[{
 "Here we collect the results for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "1"], 
    RowBox[{"(", "V", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "2"], 
    RowBox[{"(", "V", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " (abelian on-shell quark-gluon vertex) as well as  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "1"], 
    RowBox[{"(", "g", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "2"], 
    RowBox[{"(", "g", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " (non-abelian on-shell quark-gluon vertex) \nfrom arXiv:hep-ph/9701294. The \
explicit values for these form-factors are given in Eqs. 29-30 and Eqs. 33-34 \
of the above-mentioned preprint."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F1V", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], "/", "Pi"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"CF", "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "CA"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "EpsilonUV"}], ")"}]}], "+", 
      RowBox[{"1", "/", "EpsilonIR"}], "+", "1", "-", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"Log", "[", 
        RowBox[{"m", "/", "ScaleMu"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"q2", "/", 
        RowBox[{"m", "^", "2"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "EpsilonIR"}], ")"}]}], "-", 
         RowBox[{"1", "/", "8"}], "+", 
         RowBox[{
          RowBox[{"1", "/", "3"}], 
          RowBox[{"Log", "[", 
           RowBox[{"m", "/", "ScaleMu"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Input",
 CellLabel->"In[5]:="],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", "F"], "-", 
      FractionBox[
       SubscriptBox["C", "A"], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["\[CurlyEpsilon]", "IR"]], "+", 
      FractionBox[
       RowBox[{"q2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"3", " ", 
             SubscriptBox["\[CurlyEpsilon]", "IR"]}]]}], "+", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"log", "(", 
            FractionBox["m", "\[Mu]"], ")"}]}], "-", 
          FractionBox["1", "8"]}], ")"}]}], 
       SuperscriptBox["m", "2"]], "-", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"log", "(", 
        FractionBox["m", "\[Mu]"], ")"}]}], "+", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SubscriptBox["\[CurlyEpsilon]", "UV"]}]], "+", "1"}], ")"}]}], 
   "\[Pi]"], TraditionalForm]], "Output",
 CellLabel->"Out[5]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F2V", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], "/", "Pi"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"CF", "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "CA"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "+", 
     RowBox[{"q2", "/", 
      RowBox[{"(", 
       RowBox[{"12", 
        RowBox[{"m", "^", "2"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellLabel->"In[6]:="],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["q2", 
       RowBox[{"12", " ", 
        SuperscriptBox["m", "2"]}]], "+", 
      FractionBox["1", "2"]}], ")"}], " ", 
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", "F"], "-", 
      FractionBox[
       SubscriptBox["C", "A"], "2"]}], ")"}]}], "\[Pi]"], 
  TraditionalForm]], "Output",
 CellLabel->"Out[6]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F1G", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "Pi"}], ")"}]}], ")"}], "CA", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "/", "EpsilonUV"}], "+", 
     RowBox[{"4", "/", "EpsilonIR"}], "+", "4", "-", 
     RowBox[{"6", 
      RowBox[{"Log", "[", 
       RowBox[{"m", "/", "ScaleMu"}], "]"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"q2", "/", 
       RowBox[{"m", "^", "2"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "/", "EpsilonIR"}], "-", "1", "+", 
        RowBox[{"3", 
         RowBox[{"Log", "[", 
          RowBox[{"m", "/", "ScaleMu"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellLabel->"In[7]:="],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["C", "A"], " ", 
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["4", 
       SubscriptBox["\[CurlyEpsilon]", "IR"]], "+", 
      FractionBox[
       RowBox[{"q2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", 
            SubscriptBox["\[CurlyEpsilon]", "IR"]]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"log", "(", 
            FractionBox["m", "\[Mu]"], ")"}]}], "-", "1"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "-", 
      RowBox[{"6", " ", 
       RowBox[{"log", "(", 
        FractionBox["m", "\[Mu]"], ")"}]}], "+", 
      FractionBox["2", 
       SubscriptBox["\[CurlyEpsilon]", "UV"]], "+", "4"}], ")"}]}], 
   RowBox[{"8", " ", "\[Pi]"}]], TraditionalForm]], "Output",
 CellLabel->"Out[7]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F2G", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "Pi"}], ")"}]}], ")"}], "CA", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", "/", "EpsilonIR"}], "+", "6", "-", 
     RowBox[{"4", 
      RowBox[{"Log", "[", 
       RowBox[{"m", "/", "ScaleMu"}], "]"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"q2", "/", 
       RowBox[{"m", "^", "2"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "/", "EpsilonIR"}], "+", "1", "-", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          RowBox[{"m", "/", "ScaleMu"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellLabel->"In[8]:="],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["C", "A"], " ", 
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["4", 
       SubscriptBox["\[CurlyEpsilon]", "IR"]], "+", 
      FractionBox[
       RowBox[{"q2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["4", 
           SubscriptBox["\[CurlyEpsilon]", "IR"]], "-", 
          RowBox[{"4", " ", 
           RowBox[{"log", "(", 
            FractionBox["m", "\[Mu]"], ")"}]}], "+", "1"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "-", 
      RowBox[{"4", " ", 
       RowBox[{"log", "(", 
        FractionBox["m", "\[Mu]"], ")"}]}], "+", "6"}], ")"}]}], 
   RowBox[{"8", " ", "\[Pi]"}]], TraditionalForm]], "Output",
 CellLabel->"Out[8]="]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Code", "Section"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{"PatchModelsOnly", "->", "True"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$KeepLogDivergentScalelessIntegrals", "=", "True"}], 
  ";"}]}], "Input",
 CellLabel->"In[9]:="],

Cell["Patching FeynArts models... done!", "Print",
 CellLabel->"During evaluation of In[9]:="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"topVertex", " ", "=", " ", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"1", ",", 
     RowBox[{"2", " ", "->", " ", "1"}], ",", 
     RowBox[{"ExcludeTopologies", " ", "->", " ", 
      RowBox[{"{", "WFCorrections", "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diagsVertex", " ", "=", " ", 
   RowBox[{"InsertFields", "[", 
    RowBox[{"topVertex", ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"3", ",", " ", 
          RowBox[{"{", "1", "}"}]}], "]"}], ",", 
        RowBox[{"V", "[", "50", "]"}]}], "}"}], " ", "->", "\n", "\t\t", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", " ", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", " ", 
     RowBox[{"InsertionLevel", " ", "->", " ", 
      RowBox[{"{", "Classes", "}"}]}], ",", "\t\t", "\[IndentingNewLine]", 
     " ", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<QCDBGF\>\"", ",", "\"\<QCDBGF\>\""}], "}"}], "]"}]}], 
     ",", 
     RowBox[{"GenericModel", "->", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<QCDBGF\>\"", ",", "\"\<QCDBGF\>\""}], "}"}], "]"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagsVertex", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"512", ",", "256"}], "}"}]}], ",", " ", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"SheetHeader", "\[Rule]", "False"}]}], "]"}], ";"}]}], "Input",
 CellLabel->"In[11]:="],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-4.092726157978177*^-12, 15.}, {6.9999999999936335`, 14.}}], 
       PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
        2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
        14.980832611206852`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["u",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3.7192031021678296, 15.429621715174807}, 
        ImageScaled[{Rational[1, 2], 0}]], LineBox[CompressedData["
1:eJwl1gs8lOkeB/DXMBETk7uwKOUSGtRZl/Du5tpZmiNbTouGiBXi2IoNOx3W
cdttkk2ty86JFS01GymRJrYltposjusxKa3FaFySio/zez5nPh+f9/Od53n+
z///f973HWYRxwOjGBRFfYs/cqVeruFjSFNyctWjqdgPZ/XPwbS5uWMW7PJH
lBoL5s+OHjSB3TMCW05soikR36OuX5em2p4Yres1oCnh++hndcQBUVG2MFVp
OVoFr9NsKs3Rx/r0oer7sKlmZNAM4nBt/zi2AosP32kOg3l9av/aj+vAjJH9
BL6njKQd9+HLrPLXmTBvov0GjTjf12XK3WBpmt5YJ2zXwcjWhhPbyniB2Dc4
Pj1Tmcx/YePUB+c0HNqsAwvyYx/4IW8b1wAzF1jy8iPHGjjtTNV8EskjfMOg
DGYtqK82wvyH6vlaqFtlwmaaQfK1a+3Tg7VDapn7YPbdStN3mN9w8m5hESz8
rLexGfZ0atz1CJZ2ZzYchrkmeX4LZH5D79AU8jk0sdGegbwpNadPjsDqnXUX
lzDOb7LfJcH3rXTpj4/J+tD9R53hv2REsPPI+iz9iSpc33k/srQm/SqXpJri
ape5r/1n0leujCb9X5l7wN5K3DLstR/Xy4XDEbk6WG+iYqsHF1wKk77QxnjK
73Pv8T1Hr9nWHU7kWrQwMD5enapeqoV+CBUl1rC+hRKTCfOV54pJn5baVZcy
NBHvp7aHPfCU7HqvOiz8prTCF/mstG4Jub0Rrh10+w1WaS8eSocFPp6yT1GP
ND6NzYOpi9aiUbiaP7A1DOYo08LP0A+5PrfxBGyq+CaiE6Z/s1u4DPNu6xQa
o5+08OyglIx3N+oegPemCFOtNMn9WJ2UQPqtxvrrSZjq3yqLhANsh3PFMGdl
201n2Mi26oIC6hH1vOqdRXzP2XtBjqReizWDHNjhd9MzXFjw+P2oKuyy7LYa
BFMrP9xJJ+dmU7neHeY4jGyfRH1dFtrxqmT9fPTWQFL/zvmv75D+HKv5dzv6
Ux2n4cUl+RzazfGE7Rg6mk9IP3YczRtC/3vq9EtciU8lORbASsmqhSVs9KHo
I+tQWMUw7NaUBuplnhbtI+Oaf/v8B3XsH/a5dSQst3KuiNiA8zGMM7gEd3qX
rNEs7F/rbD8N61+ZuuClRs6/K/tTcl+43w5PVcX5FPv3P4UnT5o1ja/HuYj2
jgQjf8r//EoWzOPLW8Zh8cHxcN56cv7/TY5G/eJvQ+eTYMFzS+8xWNCtcLMe
Fib4c/agX6VayYrGiC/XkPl9A3NqFZgVML9ZYtAEs2omfJ2Rj/jC133tMJs2
O9UDU11qubXwTq6zejjyl187Yv4FfDHUbcsATEmdEoxhrs0pAxvUS9XEjNRi
/1/unfXZD4ueFgVZwpKmVb43zNviO3AB+RsdN0hTgCU5QWYUXBRnqZGJeNJN
C45x5Dm/tUw/wv6iYPHMOOmn3NBmAvlymFOCY/BiUnBjD+oTBz44yoJrsw+Y
ClUwv70gpAvPjWRXR/LflZGXyu62angxwXRAbR36/HHiphoynnriP78oIZ/z
00rd5Lnb2Fd2ThH3sVy2h8SzPPfCLYOB+OZ6IzFwzi5z5ncK6IsLy38YfuEQ
8+cohefzZdNYCPKlA67qhcG0xRDzJVxUefqqHiypiX+QgPoEAquC9TBncIf1
K7ihwiV7B8yrv9V4GP3hbIxM/ydZn7vyuAkOThP2L5P424J0l+GZnx+uZWN/
nteNZl30ezHFRNsU+Qmuyq5rweL3l843wvx7yu2zmJ81PrzZDfVwG/qrauCg
FmO/K7AodKbfB865lGM2BZvuZUeT99qyksXSCiyUsJr3wOa9kuZBWOzwdPt1
1CP8zjYmHaYiF8v14U+OKxpPYr/E+SjdHPTD6MnRbcawiJ3nzoRt7J51b0a+
dLm2QjH6O1Cy7Y0C6hFM1W/eA1NVZbH5qx4UN4kxtwFW2eTq+PqdByU6vo/5
Ds+t5RmOTsgy3PajiQrGL1bcWTf82oNif2li9CE8aSm6kr/gQcktPlDMgkXX
3/ZmzXlQYq0zjlMw36711xuvPChpIr/yCHmfXkuxsJNhP4cs1z9hodLb8vxp
uItjn4x65JZRiY+nsH5ajf8W5kRrmMmI7c4f+AL9kKR8tfYU8/lD8dkj5Hks
MgwOQTxRScHUdvL+eebpHYH9En3zW0PJeS4oZw3KEb/qy/EEWL+gfZA1j/HR
AOUwMp73lRYH+Ut9Tt8n61XOHmZaLXpQHL96/hDiy6MqR8ZgUaxXPLl/OvtP
/YNG/bTmqo0M+bGfn411hXmvewpD4dtJzRs6MF/e9MytA/WlZO3oHSPx3Rm2
DuT5CR8rzsH+/DJt/yr0R2zNiutCfiJlH5XtMG93rlMM6qFny0Z+Je9NrTf1
NyZhxvdrGeQ9a/XQt+I54nM/0D5I3FQ9OTyCepxvLpH3svRYYPm5HviadkUc
+V36+Cfbyvs4L+mhndVkPvkI7v7//xkt+n/GpiT9
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["B",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3.71920310216783, 4.570378284825192}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
       PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["u",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.75, 10.9452}, 
        ImageScaled[{Rational[1, 2], 0}]], 
       LineBox[{{7., 14.000000000000908`}, {7., 6.000000000000009}}], 
       PolygonBox[{{7., 9.4}, {6.6, 10.6}, {7.4, 10.6}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["u",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {6.0548, 10.}, 
        ImageScaled[{1, Rational[1, 2]}]], LineBox[CompressedData["
1:eJwd1gs01GkfB/B/SGqdGoOMWMmtrPQqilSaUC5RcqkpDVOmxbtjTSokNK1L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        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["g",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {10.824419207744754, 13.311431212585223}, 
        ImageScaled[{0, 0}]], 
       LineBox[{{7.000000000001819, 6.}, {13.5, 9.999999999996362}}], 
       PolygonBox[{{10.760994990022727`, 8.3144584553986}, {9.948643980243007,
         7.3448782179195815`}, {9.529366039711539, 8.026204871283216}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["u",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {10.45755100977972, 7.2847296091079565}, 
        ImageScaled[{0, 1}]], 
       {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
        PointBox[{13.5, 10.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-4.092726157978177*^-12, 15.}, {6.9999999999936335`, 14.}}], 
       PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
        2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
        14.980832611206852`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["u",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3.7192031021678296, 15.429621715174807}, 
        ImageScaled[{Rational[1, 2], 0}]], LineBox[CompressedData["
1:eJwl1gs8lOkeB/DXMBETk7uwKOUSGtRZl/Du5tpZmiNbTouGiBXi2IoNOx3W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        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["B",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3.71920310216783, 4.570378284825192}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
       PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["u",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.75, 10.9452}, 
        ImageScaled[{Rational[1, 2], 0}]], LineBox[CompressedData["
1:eJxFlgs0lVkbxw8nMSq5foP3nPMyx3mPl8qxFkVJjyYluiCkUS4hQ5/PZT7X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        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["g",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {6.0548, 10.}, 
        ImageScaled[{1, Rational[1, 2]}]], 
       LineBox[{{6.999999999989086, 14.000000000003638`}, {
        13.499999999987267`, 10.000000000007276`}}], 
       PolygonBox[{{10.760994990022727`, 11.6855415446014}, {
        9.529366039711539, 11.973795128716784`}, {9.948643980243007, 
        12.655121782080418`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["u",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {10.45755100977972, 12.715270390892044}, 
        ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwl1glUk1caBuC4FK1QAUFNQBEFFBdGJJRABQnLHEAWAyJmkCUVCsGypCwS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        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["g",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {10.45755100977972, 7.2847296091079565}, 
        ImageScaled[{0, 1}]], 
       {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
        PointBox[{13.5, 10.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   ImageSize->{512, 256},
   PlotRange->{{0, 44}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->"During evaluation of In[11]:="]
}, Open  ]],

Cell["On-shell kinematics", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"p1", ",", "p1"}], "]"}], "=", 
   RowBox[{"m", "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"p2", ",", "p2"}], "]"}], "=", 
   RowBox[{"m", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"q", ",", "q"}], "]"}], "=", "q2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"FCI", "@", " ", 
      RowBox[{"SPD", "[", 
       RowBox[{"q", ",", "q"}], "]"}]}]}], "+", 
    RowBox[{"m", "^", "2"}]}]}], ";"}]}], "Input",
 CellLabel->"In[14]:="],

Cell["\<\
Since we are going to evaluate both diagrams one after another, it is \
convenient to define helper functions that will do the job.\
\>", "Text"],

Cell["\<\
This function obtains the amplitude for further evaluation with FeynCalc\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampFunc0", "[", "diag_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FCFAConvert", "[", 
        RowBox[{
         RowBox[{"FCPrepareFAAmp", "[", 
          RowBox[{"CreateFeynAmp", "[", 
           RowBox[{"diag", ",", " ", 
            RowBox[{"Truncated", " ", "->", " ", "False"}], ",", 
            RowBox[{"PreFactor", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"IncomingMomenta", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"p1", ",", "q"}], "}"}]}], ",", 
         RowBox[{"OutgoingMomenta", "\[Rule]", 
          RowBox[{"{", "p2", "}"}]}], ",", 
         RowBox[{"LoopMomenta", "\[Rule]", 
          RowBox[{"{", "l", "}"}]}], ",", 
         RowBox[{"UndoChiralSplittings", "\[Rule]", "True"}], ",", 
         RowBox[{"DropSumOver", "\[Rule]", "True"}], ",", 
         RowBox[{"List", "\[Rule]", "False"}], ",", 
         RowBox[{"FinalSubstitutions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"SMP", "[", "\"\<m_u\>\"", "]"}], "\[Rule]", "m"}], ",", 
            
            RowBox[{"q", "\[Rule]", 
             RowBox[{"p2", "-", "p1"}]}], ",", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                RowBox[{
                 RowBox[{"Polarization", "[", "___", "]"}], ",", "___"}], 
                "]"}], ",", "___"}], "]"}], ":>", "1"}]}], "}"}]}], ",", 
         RowBox[{"ChangeDimension", "\[Rule]", "D"}], ",", 
         RowBox[{"SMP", "\[Rule]", "True"}]}], "]"}], "//", "Contract"}], "//",
       "SUNSimplify"}], "//", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{"SUNTF", "[", 
          RowBox[{
           RowBox[{"{", "x__", "}"}], ",", "__"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"SUNT", "[", "x", "]"}]}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"SUNSimplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], "^", "3"}], "\[Rule]", 
       RowBox[{"4", "Pi", " ", 
        RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], 
        RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}]}]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellLabel->"In[19]:="],

Cell["Tensor reduction and simplification of the Dirac algebra", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampFunc1", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"expr", "//", 
      RowBox[{
       RowBox[{"TID", "[", 
        RowBox[{"#", ",", "l", ",", 
         RowBox[{"UsePaVeBasis", "\[Rule]", "True"}], ",", 
         RowBox[{"ToPaVe", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
     "DiracSimplify"}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "Spinor", ",", 
       RowBox[{"Factoring", "\[Rule]", "Simplify"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[20]:="],

Cell["Gordon decomposition", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampFunc2", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FCI", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"FVD", "[", 
              RowBox[{"p1", ",", "i_"}], "]"}], "+", 
             RowBox[{"FVD", "[", 
              RowBox[{"p2", ",", "i_"}], "]"}]}], ")"}], 
           RowBox[{
            RowBox[{"SpinorUBarD", "[", 
             RowBox[{"p2", ",", "m_"}], "]"}], ".", 
            RowBox[{"SpinorUBarD", "[", 
             RowBox[{"p1", ",", "m_"}], "]"}]}]}], "]"}], "\[RuleDelayed]", 
         RowBox[{"FCI", "[", 
          RowBox[{
           RowBox[{"SpinorUBarD", "[", 
            RowBox[{"p2", ",", "m"}], "]"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m", " ", 
              RowBox[{"GAD", "[", "i", "]"}]}], "-", 
             RowBox[{"I", " ", 
              RowBox[{"DiracSigma", "[", 
               RowBox[{
                RowBox[{"GAD", "[", "i", "]"}], ",", 
                RowBox[{"GSD", "[", 
                 RowBox[{"p2", "-", "p1"}], "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"SpinorUD", "[", 
            RowBox[{"p1", ",", "m"}], "]"}]}], "]"}]}], "}"}]}], ")"}], "//", 
     "DotSimplify"}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "LorentzIndex"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellLabel->"In[21]:="],

Cell[TextData[{
 "Expansion in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " up to first order"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampFunc3", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PaXEvaluateUVIRSplit", "[", 
      RowBox[{"expr", ",", 
       RowBox[{"PaXSeries", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"q2", ",", "0", ",", "1"}], "}"}], "}"}]}], ",", 
       RowBox[{"PaXAnalytic", "\[Rule]", "True"}], ",", 
       RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "D"}], ")"}]}]}]}], "]"}], "//", "FCHideEpsilon"}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "LorentzIndex"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellLabel->"In[22]:="],

Cell[TextData[{
 "Extracts ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vectorPart", "[", 
    RowBox[{"expr_", ",", 
     RowBox[{"fo_:", "1"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"SelectFree2", "[", 
          RowBox[{"#", ",", "DiracSigma"}], "]"}], "&"}]}], ")"}], "/", 
      RowBox[{"FCI", "[", 
       RowBox[{"I", " ", 
        RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], 
        RowBox[{"SUNT", "[", "Glu2", "]"}], 
        RowBox[{
         RowBox[{"SpinorUBarD", "[", 
          RowBox[{"p2", ",", "m"}], "]"}], ".", 
         RowBox[{"GAD", "[", "Lor1", "]"}], ".", 
         RowBox[{"SpinorUD", "[", 
          RowBox[{"p1", ",", "m"}], "]"}]}]}], "]"}]}], ")"}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"SMP", "[", "\"\<Delta_UV\>\"", "]"}], ",", 
         RowBox[{"SMP", "[", "\"\<Delta_IR\>\"", "]"}], ",", "q2"}], "}"}], 
       ",", 
       RowBox[{"Factoring", "\[Rule]", "FullSimplify"}], ",", 
       RowBox[{"FCFactorOut", "\[Rule]", "fo"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[23]:="],

Cell[TextData[{
 "Extracts ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"scalarPart", "[", 
    RowBox[{"expr_", ",", 
     RowBox[{"fo_:", "1"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"SelectNotFree2", "[", 
          RowBox[{"#", ",", "DiracSigma"}], "]"}], "&"}]}], ")"}], "/", 
      RowBox[{"FCI", "[", 
       RowBox[{"I", " ", 
        RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], 
        RowBox[{"SUNT", "[", "Glu2", "]"}], 
        RowBox[{"(", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{"2", "m"}], ")"}]}], ")"}], 
        RowBox[{"FCI", "[", 
         RowBox[{
          RowBox[{"SpinorUBarD", "[", 
           RowBox[{"p2", ",", "m"}], "]"}], ".", " ", 
          RowBox[{"DiracSigma", "[", 
           RowBox[{
            RowBox[{"GAD", "[", "Lor1", "]"}], ",", 
            RowBox[{"GSD", "[", 
             RowBox[{"p2", "-", "p1"}], "]"}]}], "]"}], ".", 
          RowBox[{"SpinorUD", "[", 
           RowBox[{"p1", ",", "m"}], "]"}]}], "]"}]}], "]"}]}], ")"}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"SMP", "[", "\"\<Delta_UV\>\"", "]"}], ",", 
         RowBox[{"SMP", "[", "\"\<Delta_IR\>\"", "]"}], ",", "q2"}], "}"}], 
       ",", 
       RowBox[{"Factoring", "\[Rule]", "FullSimplify"}], ",", 
       RowBox[{"FCFactorOut", "\[Rule]", "fo"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:="]
}, Open  ]],

Cell[CellGroupData[{

Cell["QCD abelian vertex", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abelianVertex", "=", 
  RowBox[{"ampFunc0", "[", 
   RowBox[{"DiagramExtract", "[", 
    RowBox[{"diagsVertex", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[25]:="],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "\[Pi]", " ", 
     SubscriptBox["g", "s"], " ", 
     SuperscriptBox["T", 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]], " ", 
     SubscriptBox["\[Alpha]", "s"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["C", "A"], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FormBox["\<\"\[CurlyPhi]\"\>",
         TraditionalForm], 
        FormBox["\<\"(\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["m",
         TraditionalForm], 
        FormBox["\<\")\"\>",
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor3",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
         FormBox[
          FormBox[
           RowBox[{
            FormBox["l",
             TraditionalForm], "-", 
            FormBox["p1",
             TraditionalForm], "+", 
            FormBox["p2",
             TraditionalForm]}],
           TraditionalForm],
          TraditionalForm], ")"}], "+", "m"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor1",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["l",
           TraditionalForm],
          TraditionalForm]}], "+", "m"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor3",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{
        FormBox["\<\"\[CurlyPhi]\"\>",
         TraditionalForm], 
        FormBox["\<\"(\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["m",
         TraditionalForm], 
        FormBox["\<\")\"\>",
         TraditionalForm]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox["l",
         TraditionalForm], "2"], "-", 
       SuperscriptBox["m", "2"]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l",
           TraditionalForm], "-", 
          FormBox["p1",
           TraditionalForm], "+", 
          FormBox["p2",
           TraditionalForm]}], ")"}], "2"], "-", 
       SuperscriptBox["m", "2"]}], ")"}], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l",
         TraditionalForm], "-", 
        FormBox["p1",
         TraditionalForm]}], ")"}], "2"]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[25]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abelianVertex1", "=", 
  RowBox[{"ampFunc1", "[", "abelianVertex", "]"}]}]], "Input",
 CellLabel->"In[26]:="],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "m", " ", 
    SubscriptBox["g", "s"], " ", 
    SuperscriptBox["T", 
     FormBox[
      FormBox["Glu2",
       TraditionalForm],
      TraditionalForm]], " ", 
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", "A"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["C", "F"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm], "+", 
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm]}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FormBox["\<\"\[CurlyPhi]\"\>",
        TraditionalForm], 
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["m",
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{
       FormBox["\<\"\[CurlyPhi]\"\>",
        TraditionalForm], 
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["m",
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", "q2", ",", 
          SuperscriptBox["m", "2"], ",", "0", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          RowBox[{
           SubscriptBox["\<\"C\"\>", "\<\"11\"\>"], "(", 
           RowBox[{
            SuperscriptBox["m", "2"], ",", "q2", ",", 
            SuperscriptBox["m", "2"], ",", "0", ",", 
            SuperscriptBox["m", "2"], ",", 
            SuperscriptBox["m", "2"]}], ")"}],
          TraditionalForm], "+", 
         FormBox[
          RowBox[{
           SubscriptBox["\<\"C\"\>", "\<\"12\"\>"], "(", 
           RowBox[{
            SuperscriptBox["m", "2"], ",", "q2", ",", 
            SuperscriptBox["m", "2"], ",", "0", ",", 
            SuperscriptBox["m", "2"], ",", 
            SuperscriptBox["m", "2"]}], ")"}],
          TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SubscriptBox["g", "s"], " ", 
    SuperscriptBox["T", 
     FormBox[
      FormBox["Glu2",
       TraditionalForm],
      TraditionalForm]], " ", 
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", "A"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["C", "F"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "6"}], ")"}], " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
           RowBox[{"q2", ",", 
            SuperscriptBox["m", "2"], ",", 
            SuperscriptBox["m", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "+", 
      RowBox[{"4", " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
           RowBox[{
            SuperscriptBox["m", "2"], ",", "0", ",", 
            SuperscriptBox["m", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
           RowBox[{
            SuperscriptBox["m", "2"], ",", 
            SuperscriptBox["m", "2"], ",", "q2", ",", 
            SuperscriptBox["m", "2"], ",", "0", ",", 
            SuperscriptBox["m", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "-", 
      RowBox[{"2", " ", "q2", " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
           RowBox[{
            SuperscriptBox["m", "2"], ",", 
            SuperscriptBox["m", "2"], ",", "q2", ",", 
            SuperscriptBox["m", "2"], ",", "0", ",", 
            SuperscriptBox["m", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "-", 
      RowBox[{"2", " ", "D", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"00\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", "q2", ",", 
          SuperscriptBox["m", "2"], ",", "0", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm]}], "+", 
      RowBox[{"4", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"00\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", "q2", ",", 
          SuperscriptBox["m", "2"], ",", "0", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm]}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FormBox["\<\"\[CurlyPhi]\"\>",
        TraditionalForm], 
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["m",
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], ")"}], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["Lor1",
        TraditionalForm],
       TraditionalForm]], ".", 
     RowBox[{"(", 
      RowBox[{
       FormBox["\<\"\[CurlyPhi]\"\>",
        TraditionalForm], 
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["m",
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], ")"}]}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[26]="]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"abelianVertex2", "=", 
   RowBox[{"ampFunc2", "[", "abelianVertex1", "]"}]}], ";"}]], "Input",
 CellLabel->"In[27]:="],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abelianVertex3", "=", 
  RowBox[{"ampFunc3", "[", "abelianVertex2", "]"}]}]], "Input",
 CellLabel->"In[28]:="],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SubscriptBox["g", "s"], " ", 
     SuperscriptBox["T", 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["m", "2"]}], "+", "q2"}], ")"}], " ", 
     SubscriptBox["\[Alpha]", "s"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["C", "A"], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FormBox["\<\"\[CurlyPhi]\"\>",
         TraditionalForm], 
        FormBox["\<\"(\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["m",
         TraditionalForm], 
        FormBox["\<\")\"\>",
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Sigma]", 
       RowBox[{
        FormBox[
         FormBox["Lor1",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p2",
            TraditionalForm], "-", 
           FormBox["p1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm]}]], ".", 
      RowBox[{"(", 
       RowBox[{
        FormBox["\<\"\[CurlyPhi]\"\>",
         TraditionalForm], 
        FormBox["\<\"(\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["m",
         TraditionalForm], 
        FormBox["\<\")\"\>",
         TraditionalForm]}], ")"}]}]}], 
    RowBox[{"48", " ", "\[Pi]", " ", 
     SuperscriptBox["m", "3"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", "\[Pi]", " ", 
      SuperscriptBox["m", "2"]}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox["g", "s"], " ", 
     SuperscriptBox["T", 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]], " ", 
     SubscriptBox["\[Alpha]", "s"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["C", "A"], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", 
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["\[CapitalDelta]", "IR"]}], "-", 
       RowBox[{"4", " ", "q2", " ", 
        SubscriptBox["\[CapitalDelta]", "IR"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SuperscriptBox["m", "2"]], ")"}]}], "-", 
       RowBox[{"4", " ", "q2", " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SuperscriptBox["m", "2"]], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["\[CapitalDelta]", "UV"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"log", "(", "\[Pi]", ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"log", "(", "68719476736", ")"}]}], "-", 
       RowBox[{"3", " ", "q2"}], "+", 
       RowBox[{"4", " ", "q2", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", 
       RowBox[{"4", " ", "q2", " ", 
        RowBox[{"log", "(", "\[Pi]", ")"}]}], "-", 
       RowBox[{"q2", " ", 
        RowBox[{"log", "(", "256", ")"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FormBox["\<\"\[CurlyPhi]\"\>",
         TraditionalForm], 
        FormBox["\<\"(\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["m",
         TraditionalForm], 
        FormBox["\<\")\"\>",
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor1",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{
        FormBox["\<\"\[CurlyPhi]\"\>",
         TraditionalForm], 
        FormBox["\<\"(\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["m",
         TraditionalForm], 
        FormBox["\<\")\"\>",
         TraditionalForm]}], ")"}]}]}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[28]="]
}, Open  ]],

Cell[TextData[{
 "This is  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "1"], 
    RowBox[{"(", "V", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vectorPart", "[", 
  RowBox[{"abelianVertex3", ",", 
   RowBox[{
    RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], 
    RowBox[{"(", 
     RowBox[{"CF", "-", 
      RowBox[{"CA", "/", "2"}]}], ")"}], 
    RowBox[{"1", "/", "Pi"}]}]}], "]"}]], "Input",
 CellLabel->"In[29]:="],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", "F"], "-", 
      FractionBox[
       SubscriptBox["C", "A"], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SubscriptBox["\[CapitalDelta]", "IR"], "2"], "-", 
      FractionBox[
       RowBox[{"q2", " ", 
        SubscriptBox["\[CapitalDelta]", "IR"]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "2"]}]], "+", 
      RowBox[{
       FractionBox["3", "4"], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SuperscriptBox["m", "2"]], ")"}]}], "-", 
      FractionBox[
       RowBox[{"q2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]", "2"], 
             SuperscriptBox["m", "2"]], ")"}]}], "+", "3"}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["m", "2"]}]], "+", 
      FractionBox[
       SubscriptBox["\[CapitalDelta]", "UV"], "4"], "+", "1"}], ")"}]}], 
   "\[Pi]"], TraditionalForm]], "Output",
 CellLabel->"Out[29]="]
}, Open  ]],

Cell[TextData[{
 "and this is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "2"], 
    RowBox[{"(", "V", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"scalarPart", "[", 
  RowBox[{"abelianVertex3", ",", 
   RowBox[{
    RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], 
    RowBox[{"(", 
     RowBox[{"CF", "-", 
      RowBox[{"CA", "/", "2"}]}], ")"}], 
    RowBox[{"1", "/", "Pi"}]}]}], "]"}]], "Input",
 CellLabel->"In[30]:="],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["q2", 
       RowBox[{"12", " ", 
        SuperscriptBox["m", "2"]}]], "+", 
      FractionBox["1", "2"]}], ")"}], " ", 
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", "F"], "-", 
      FractionBox[
       SubscriptBox["C", "A"], "2"]}], ")"}]}], "\[Pi]"], 
  TraditionalForm]], "Output",
 CellLabel->"Out[30]="]
}, Open  ]],

Cell["Comparing our result to the literature", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"FCShowEpsilon", "[", 
        RowBox[{"vectorPart", "[", "abelianVertex3", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ScaleMu", "^", "2"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ScaleMu", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"E", "^", "EulerGamma"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", "Pi"}], ")"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "EpsilonIR"}], "\[Rule]", 
          RowBox[{"2", "/", "EpsilonIR"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "EpsilonUV"}], "\[Rule]", 
          RowBox[{"2", "/", "EpsilonUV"}]}]}], "}"}]}], "]"}], ")"}], "-", 
    "F1V"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ScaleMu", ">", "0"}], ",", 
      RowBox[{"m", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[31]:="],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellLabel->"Out[31]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"FCShowEpsilon", "[", 
        RowBox[{"scalarPart", "[", "abelianVertex3", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ScaleMu", "^", "2"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ScaleMu", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"E", "^", "EulerGamma"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", "Pi"}], ")"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "EpsilonIR"}], "\[Rule]", 
          RowBox[{"2", "/", "EpsilonIR"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "EpsilonUV"}], "\[Rule]", 
          RowBox[{"2", "/", "EpsilonUV"}]}]}], "}"}]}], "]"}], ")"}], "-", 
    "F2V"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ScaleMu", ">", "0"}], ",", 
      RowBox[{"m", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[32]:="],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellLabel->"Out[32]="]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QCD non-abelian vertex", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonAbelianVertex", "=", 
   RowBox[{"ampFunc0", "[", 
    RowBox[{"DiagramExtract", "[", 
     RowBox[{"diagsVertex", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[33]:="],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonAbelianVertex1", "=", 
   RowBox[{"ampFunc1", "[", "nonAbelianVertex", "]"}]}], ";"}]], "Input",
 CellLabel->"In[34]:="],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonAbelianVertex2", "=", 
   RowBox[{"ampFunc2", "[", "nonAbelianVertex1", "]"}]}], ";"}]], "Input",
 CellLabel->"In[35]:="],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonAbelianVertex3", "=", 
   RowBox[{"ampFunc3", "[", "nonAbelianVertex2", "]"}]}], ";"}]], "Input",
 CellLabel->"In[36]:="],

Cell[TextData[{
 "This is  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "1"], 
    RowBox[{"(", "g", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vectorPart", "[", 
  RowBox[{"nonAbelianVertex3", ",", 
   RowBox[{
    RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"(", 
      RowBox[{"8", "Pi"}], ")"}]}]}]}], "]"}]], "Input",
 CellLabel->"In[37]:="],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["C", "A"], " ", 
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[CapitalDelta]", "IR"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", "q2", " ", 
        SubscriptBox["\[CapitalDelta]", "IR"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}]], "+", 
      RowBox[{"3", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SuperscriptBox["m", "2"]], ")"}]}], "-", 
      FractionBox[
       RowBox[{"q2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]", "2"], 
             SuperscriptBox["m", "2"]], ")"}]}], "+", "2"}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}]], "+", 
      SubscriptBox["\[CapitalDelta]", "UV"], "+", "4"}], ")"}]}], 
   RowBox[{"8", " ", "\[Pi]"}]], TraditionalForm]], "Output",
 CellLabel->"Out[37]="]
}, Open  ]],

Cell[TextData[{
 "and this is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "2"], 
    RowBox[{"(", "g", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"scalarPart", "[", 
  RowBox[{"nonAbelianVertex3", ",", 
   RowBox[{
    RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"(", 
      RowBox[{"8", "Pi"}], ")"}]}]}]}], "]"}]], "Input",
 CellLabel->"In[38]:="],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["C", "A"], " ", 
    SubscriptBox["\[Alpha]", "s"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[CapitalDelta]", "IR"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "q2", " ", 
        SubscriptBox["\[CapitalDelta]", "IR"]}], 
       SuperscriptBox["m", "2"]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"log", "(", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], 
           SuperscriptBox["m", "2"]], ")"}], "+", "3"}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"q2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["\[Mu]", "2"], 
             SuperscriptBox["m", "2"]], ")"}]}], "+", "1"}], ")"}]}], 
       SuperscriptBox["m", "2"]]}], ")"}]}], 
   RowBox[{"8", " ", "\[Pi]"}]], TraditionalForm]], "Output",
 CellLabel->"Out[38]="]
}, Open  ]],

Cell["Comparing our result to the literature", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"FCShowEpsilon", "[", 
        RowBox[{"vectorPart", "[", "nonAbelianVertex3", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ScaleMu", "^", "2"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ScaleMu", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"E", "^", "EulerGamma"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", "Pi"}], ")"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "EpsilonIR"}], "\[Rule]", 
          RowBox[{"2", "/", "EpsilonIR"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "EpsilonUV"}], "\[Rule]", 
          RowBox[{"2", "/", "EpsilonUV"}]}]}], "}"}]}], "]"}], ")"}], "-", 
    "F1G"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ScaleMu", ">", "0"}], ",", 
      RowBox[{"m", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[39]:="],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellLabel->"Out[39]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"FCShowEpsilon", "[", 
        RowBox[{"scalarPart", "[", "nonAbelianVertex3", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ScaleMu", "^", "2"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ScaleMu", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"E", "^", "EulerGamma"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", "Pi"}], ")"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "EpsilonIR"}], "\[Rule]", 
          RowBox[{"2", "/", "EpsilonIR"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "EpsilonUV"}], "\[Rule]", 
          RowBox[{"2", "/", "EpsilonUV"}]}]}], "}"}]}], "]"}], ")"}], "-", 
    "F2G"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ScaleMu", ">", "0"}], ",", 
      RowBox[{"m", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[40]:="],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellLabel->"Out[40]="]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 999},
WindowMargins->{{0, Automatic}, {Automatic, -2}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowCellLabel->False,
CellLabelAutoDelete->False,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 317, 9, 91, "Input"],
Cell[CellGroupData[{
Cell[922, 35, 2326, 64, 26, "Print"],
Cell[3251, 101, 1111, 30, 26, "Print"],
Cell[4365, 133, 267, 5, 26, "Print"],
Cell[4635, 140, 252, 5, 26, "Print"],
Cell[4890, 147, 1885, 54, 26, "Print"],
Cell[6778, 203, 437, 13, 23, "Print"],
Cell[7218, 218, 1135, 30, 26, "Print"],
Cell[8356, 250, 279, 6, 26, "Print"],
Cell[8638, 258, 256, 5, 26, "Print"],
Cell[8897, 265, 964, 27, 26, "Print"],
Cell[9864, 294, 981, 27, 26, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10894, 327, 53, 0, 64, "Section"],
Cell[10950, 329, 962, 32, 55, "Text"],
Cell[CellGroupData[{
Cell[11937, 365, 1110, 36, 54, "Input"],
Cell[13050, 403, 1118, 36, 140, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14205, 444, 480, 17, 33, "Input"],
Cell[14688, 463, 462, 17, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15187, 485, 809, 26, 54, "Input"],
Cell[15999, 513, 885, 27, 140, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16921, 545, 740, 24, 54, "Input"],
Cell[17664, 571, 780, 24, 140, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18493, 601, 23, 0, 64, "Section"],
Cell[CellGroupData[{
Cell[18541, 605, 256, 8, 52, "Input"],
Cell[18800, 615, 94, 1, 23, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18931, 621, 1777, 48, 112, "Input"],
Cell[20711, 671, 19407, 371, 264, "Print"]
}, Open  ]],
Cell[40133, 1045, 35, 0, 30, "Text"],
Cell[40171, 1047, 882, 29, 112, "Input"],
Cell[41056, 1078, 155, 3, 31, "Text"],
Cell[41214, 1083, 96, 2, 31, "Text"],
Cell[41313, 1087, 2549, 66, 120, "Input"],
Cell[43865, 1155, 72, 0, 31, "Text"],
Cell[43940, 1157, 583, 18, 33, "Input"],
Cell[44526, 1177, 36, 0, 31, "Text"],
Cell[44565, 1179, 1536, 43, 76, "Input"],
Cell[46104, 1224, 175, 7, 34, "Text"],
Cell[46282, 1233, 776, 22, 54, "Input"],
Cell[47061, 1257, 266, 12, 34, "Text"],
Cell[47330, 1271, 1201, 35, 55, "Input"],
Cell[48534, 1308, 266, 12, 34, "Text"],
Cell[48803, 1322, 1528, 44, 98, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50368, 1371, 37, 0, 64, "Section"],
Cell[CellGroupData[{
Cell[50430, 1375, 197, 5, 32, "Input"],
Cell[50630, 1382, 3087, 112, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53754, 1499, 133, 3, 32, "Input"],
Cell[53890, 1504, 7137, 242, 110, "Output"]
}, Open  ]],
Cell[61042, 1749, 153, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[61220, 1757, 134, 3, 32, "Input"],
Cell[61357, 1762, 4974, 167, 180, "Output"]
}, Open  ]],
Cell[66346, 1932, 203, 9, 35, "Text"],
Cell[CellGroupData[{
Cell[66574, 1945, 299, 9, 33, "Input"],
Cell[66876, 1956, 1211, 39, 149, "Output"]
}, Open  ]],
Cell[68102, 1998, 206, 9, 35, "Text"],
Cell[CellGroupData[{
Cell[68333, 2011, 299, 9, 33, "Input"],
Cell[68635, 2022, 463, 17, 86, "Output"]
}, Open  ]],
Cell[69113, 2042, 54, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[69192, 2046, 1059, 31, 92, "Input"],
Cell[70254, 2079, 80, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70371, 2086, 1059, 31, 92, "Input"],
Cell[71433, 2119, 80, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71562, 2127, 41, 0, 64, "Section"],
Cell[71606, 2129, 221, 6, 32, "Input"],
Cell[71830, 2137, 158, 4, 32, "Input"],
Cell[71991, 2143, 159, 4, 32, "Input"],
Cell[72153, 2149, 159, 4, 32, "Input"],
Cell[72315, 2155, 203, 9, 35, "Text"],
Cell[CellGroupData[{
Cell[72543, 2168, 266, 8, 33, "Input"],
Cell[72812, 2178, 1085, 33, 149, "Output"]
}, Open  ]],
Cell[73912, 2214, 206, 9, 35, "Text"],
Cell[CellGroupData[{
Cell[74143, 2227, 266, 8, 33, "Input"],
Cell[74412, 2237, 1031, 32, 149, "Output"]
}, Open  ]],
Cell[75458, 2272, 54, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[75537, 2276, 1062, 31, 92, "Input"],
Cell[76602, 2309, 80, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76719, 2316, 1062, 31, 92, "Input"],
Cell[77784, 2349, 80, 2, 31, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> QED-Renormalization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    252040,       8202]
NotebookOptionsPosition[    244486,       7958]
NotebookOutlinePosition[    244821,       7973]
CellTagsIndexPosition[    244778,       7970]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadFeynArts", "=", " ", "True"}], ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.2.0. For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or write to the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"mailing", " ", 
        RowBox[{"list", "."}]}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feyncalc.org/forum/"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.2.0. For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or write to the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["mailing list.", ButtonData :> {
         URL["http://www.feyncalc.org/forum/"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, Comput. \
Phys. Commun., 207C, 432-444, 2016, arXiv:1601.01167\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun., 64, 345-359, 1991.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynArts \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"3.9 patched for use with FeynCalc, for documentation use \
the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["manual",
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"www", ".", "feynarts", ".", "de", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feynarts.de/"], None},
       ButtonNote->"www.feynarts.de/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynArts ", "Text", Bold], 
    Style[
    "3.9 patched for use with FeynCalc, for documentation use the ", "Text"], 
    
    Style[
     DisplayForm[
      ButtonBox[
      "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" or visit ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["www.feynarts.de.", ButtonData :> {
         URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
       ButtonNote -> "www.feynarts.de/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynHelpers \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"1.0.0 loaded.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynHelpers ", "Text", Bold], 
    Style["1.0.0 loaded.", "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"Have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynHelpers in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["Have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynHelpers in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, \\\"FeynHelpers: Connecting \
FeynCalc to FIRE and Package-X\\\", TUM-EFT 75/15, arXiv:1611.06793\"\>", 
   "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Furthermore, remember to cite the authors of the tools that \
you are calling from FeynHelpers, which are\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FIRE",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://science.sander.su/FIRE.htm"], None},
       ButtonNote->"http://science.sander.su/FIRE.htm"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by A. Smirnov, if you are using the function \
FIREBurn.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["FIRE", ButtonData :> {
         URL["http://science.sander.su/FIRE.htm"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://science.sander.su/FIRE.htm"]], 
     "Text"], 
    Style[" by A. Smirnov, if you are using the function FIREBurn.", "Text"]],
   
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"Package", "-", "X"}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://packagex.hepforge.org"], None},
       ButtonNote->"https://packagex.hepforge.org"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by H. Patel, if you are using the function \
PaXEvaluate.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["Package-X", ButtonData :> {
         URL["https://packagex.hepforge.org"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://packagex.hepforge.org"]], "Text"], 
    
    Style[" by H. Patel, if you are using the function PaXEvaluate.", "Text"]],
   Editable->False], TraditionalForm]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{"PatchModelsOnly", "->", "True"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$KeepLogDivergentScalelessIntegrals", "=", "True"}], 
  ";"}]}], "Input"],

Cell["Patching FeynArts models... done!", "Print"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"InsertionLevel", "\[Rule]", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<QED\>\"", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<QED\>\"", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"top", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"1", ",", " ", 
     RowBox[{"i", " ", "->", " ", "j"}], ",", 
     RowBox[{"ExcludeTopologies", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
       "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"topCT", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"CreateCTTopologies", "[", 
     RowBox[{"1", ",", " ", 
      RowBox[{"i", " ", "\[Rule]", "j"}], ",", 
      RowBox[{"ExcludeTopologies", " ", "->", 
       RowBox[{"{", 
        RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
        "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"diagElectronSE", ",", "diagElectronSECT"}], "}"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"InsertFields", "[", 
      RowBox[{"#", ",", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"F", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"F", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", 
       RowBox[{"Sequence", "@@", "params"}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{"1", ",", "1"}], "]"}], ",", 
      RowBox[{"topCT", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"diagPhotonSE", ",", "diagPhotonSECT"}], "}"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"InsertFields", "[", 
      RowBox[{"#", ",", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"V", "[", "1", "]"}], "}"}], " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"V", "[", "1", "]"}], "}"}]}], ",", 
       RowBox[{"Sequence", "@@", "params"}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{"1", ",", "1"}], "]"}], ",", 
      RowBox[{"topCT", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"diagVertex", ",", "diagVertexCT"}], "}"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"InsertFields", "[", 
      RowBox[{"#", ",", "  ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], ",", 
          RowBox[{"V", "[", "1", "]"}]}], "}"}], "->", 
        RowBox[{"{", 
         RowBox[{"F", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", 
       RowBox[{"Sequence", "@@", "params"}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{"2", ",", "1"}], "]"}], ",", 
      RowBox[{"topCT", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "}"}]}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagElectronSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"256", ",", "256"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagElectronSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"256", ",", "256"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagPhotonSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"256", ",", "256"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagPhotonSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"256", ",", "256"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagVertex", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"256", ",", "256"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagVertexCT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"256", ",", "256"}], "}"}]}]}], "]"}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-1.0009326700810561`*^-11, 10.}, {5.999999999982448, 10.}}], 
      PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {3., 9.0548}, 
       ImageScaled[{Rational[1, 2], 1}]], 
      LineBox[{{20.00000000000066, 10.}, {13.999999999999321`, 10.}}], 
      PolygonBox[{{17.599999999999994`, 10.}, {16.39999999999999, 10.4}, {
       16.39999999999999, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {16.999999999999993, 10.9452}, 
       ImageScaled[{Rational[1, 2], 0}]], 
      CircleBox[{9.999999999999995, 10.899999999999997}, 4.099999999999994, {
       3.3629070959375835`, 6.0618708648317945`}], 
      PolygonBox[{{10.599999999999994`, 6.800000000000004}, {
       9.399999999999995, 6.400000000000004}, {9.399999999999995, 
       7.200000000000005}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {9.999999999999995, 5.8548000000000044}, 
       ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJw9lXs4VGkcxw2JdlWyZGZym9uZOeeELrpQ1i+GFBF5SK1nNMy4Tja3FlEp
WiGkcq9V21MU5dImtM32uMvmlixL7daqpEJTWyOses6+7/Oc5/xxnvd33vf3
+34/X5Y4zF2iqqKiEjb3fH4rZz8vEmgqnxcXWlL5+guaSWhRSG92YFzQqNZO
Ts4mYa/cVdTqzIXziwsvXA4mwUHhba+M4MJJ9R9oo64khEp3hQae5UJ3Yox5
npAEY25DWn0HF0yLnPZXbiaB4eBv9kKVBwmZxmMLPUm42zdYPmbNg15TS42B
uXpGb/oya+J5IOfYmm8/RMKRlDu1QjkPujTmJf2YSYKvS/v631Ux2NkwJXQ5
Q0IBuDdZ2mKQy2Em9qWTMM7L00yLw+DbO1adNlEkWPp+1JNcxaCm33u41ZkE
5YgwIKQHg/GmmJu/Lp27X93y2exxDOi+0jadhwRMCtqEVup8GOzttW8/SUB1
uciIpsuHUEdHB1tXAn4paNp40IQPC3s8SvyXEPBHDfOd3IwPfm6Zx9SHcHhc
mMWvsOVDV4lAJqrGIffRge8Oivigvf6Gbm8ODsll6ueZx/hw2se3eyIJhyMP
zsb23eLDE8uBg3VxOFiX9mRsec+HoHUJLCwKh2LeYLHMUgCTFdFLamQ4zO8t
TZxJEICamNyycg8OafZ1Qq27AhDsSB3jOOMwFby96Oq0AKL7G2IDluNQfoHD
rDTFwYRt5edFwyFyvRPdxRWHZ0QJ1tcuANOJ+N+OztWJI9e56J8QgEVCVJSv
BAexxW2FlZMAvqnNYg764CBxf2h8b74A7LqfnEiY258ZMtKytoEPMUxVhxYb
HMxG7Ru3JvPBw3dfkMQCB93QidYhFz5c36bF81uFg/quak6eER+OrY7i7bPG
gebEEH9QYHDO5oSDuxcOL5g0z+hODIxzGzdkHcThdaDk4nA5BnHx1ZFJVTiU
3J73qjodA3aMmFbyGodzNP/6c8EYRHbdl1mQBMyuCphptMNgREex4qWYAKlu
QoQ2HQOxz8KxqQwCmt9fIRye8aB6U3pEbxkBVlv1ommVPDBLkinbbhEQkqqS
dTiGB5+uFZ46UkXAdFriW7END3SWqXWoFhHgqGu+xlmdB7Wv4v4OiiUg/0F6
29l7XIis31YucSOgSj/+iuUZLpR6Tcr8BQTsl/e57hRzocx+Su2aOgEVIqle
9gouxAwWHk2eO//0F79xQCKdWyM4OP6UNxp6nwOx1PdEG/z6pSIO2r/5eaJH
UxAH1RcR4Wv2rOZAFPX/ypedbVVKNjrfp/B4rSI5G50/I3J2b0IyG93vzo3R
lJltbHT/VQs8Htyis1F/Tr08nPbmGQv1T3kvl2ZVz0L93T1TYOd7moX672Y7
peMUzkLz0crJ38VyY8EBan7a/8yUpJizwIia78fqkSKNr1lo/oqLTn9K/zJB
+hjJXrSWXWEC1yj9tOvVWt2IMUH6Cj7FWNe6wQTpj9jtJg+YNAYhpc8VOUlL
jwcZgw6l30+Xs/y6nhghfXNLyyp3BBoh/VfUpVq6TRtCBOUPTdfor1ZeMkT+
ueD9AqsJMAQl5a+xDSWyImtD5L9FhTpDGVxD5E9WltrtKj1D5N/laU4qKZqG
yN9tQpvdBgoD5P+ejNN9Xp0GiA/uV8t5m3IMED/MfB6NK+wNEF/6vT3L1g4t
Q/wxCAuLiNuzDPFpo6dnZNAAE/GrwWZ1yIAbE8YpvumEa2UldjOgmeLfURdn
u1ApA/Ex9vBx0SE9BlhR/GyoaZ9yf0pHfBXu14z266FDPsVf9/F/370epiM+
R9TEFYtm6ZBI8Xvrz+kTTgQDDCm+fxiW85/uYCD+5zcGLin4ngF0Kh9clVrF
HdEMlB/3FYunSV8GhFD5Uv64uaZ8rt7/+fM0Z/jtZD8dZFQ++T2/3vVqHx3l
1xe7zeqDCpVv/wE8Ee8V
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {9.999999999999995, 14.145199999999996}, 
       ImageScaled[{Rational[1, 2], 0}]], 
      {PointSize[0.04], PointBox[{6., 10.}], 
       PointBox[{13.99999999999999, 10.}]}},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->1,
   ImageSize->{256, 256},
   PlotRange->{{0, 22}, {0, 22}}], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-1.0456524535129574`*^-11, 9.999999999996362}, {
       9.999999999982897, 9.999999999996362}}], 
      PolygonBox[{{5.6, 10.}, {4.4, 9.6}, {4.4, 10.4}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {5., 9.0548}, 
       ImageScaled[{Rational[1, 2], 1}]], 
      LineBox[{{20.00000000000112, 10.000000000003638`}, {10.000000000003325`,
        10.000000000003638`}}], 
      PolygonBox[{{15.6, 10.}, {14.4, 10.4}, {14.4, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {15., 10.9452}, 
       ImageScaled[{Rational[1, 2], 0}]], 
      {PointSize[0.04], 
       {Thickness[0.015000000000000001`], LineBox[{{9.5, 9.5}, {10.5, 10.5}}],
         LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->1,
   ImageSize->{256, 256},
   PlotRange->{{0, 22}, {0, 22}}], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     {Thickness[0.005], LineBox[CompressedData["
1:eJw9kwlIVEEYxyfPPNK0w8UulxmwtDXzJRlp8xGtRmKaGkhkmOlbzQ7LLFup
3Q4ss+gQj7cdilGpWVEsZaKWHUL6siyoDTIWOyyz1iwqTdrGYN7A8PgxzPu+
+X//vzp9a2KmA0Ioiu2xb9cNO1t+gP4vAjWtlvnlEuPxK3x6NARsb6q9NQLj
lEXamtUE8s729D+QpwKy2N67bCewrKvgS6rI2BgeqDUQaE0wTP1tnwJoMGS7
qZDAmnueUaUS49DdcEBHYEZ0lWqewLhyTmm9lsC6tjVxnfJkQGko4rg/Ac+T
S/Q6kXHE4v7+zxi8GnGMI2J84tZZ2x0MxP1Q7jlpEqvX0r3jDIZLmuInEQLj
6nd9oUUYorvDUp/JvoB+9/aqjBg2lzwPzREZP3V5+ecIhopgV70jGmP/LN0F
DHUpR3edlnxYP8Gjlk4MIceKNwkCY+M0//BhDD/jR8s65Yms/nlVfiDTQ2dT
Z4iME1Z77EggUI8NSSN2b0ABzeY7WwjUjtA0jcDY6Na8ai+Be3UD2vWiFyBr
X4lqD4EtQX/vlkkTmL5fLkflEDAH6fZ0yJ6AsuIjA2IJwCx1oN3uwfrTxzup
mR7JJbsFgbE1yLJvCMNS7BmrE90B1WZva3+I4VqKV6lJcgP0UaO9X40hLUaf
/Vgez/TLGkk/jKE2Ymy+roAaYX+vAcP89oPlYYKrct5rHtyUKboo971XDpkr
JWfl/0W384pk2Umpn/i1x4KQk9JfVXTF/nDBUemfvEV0o+igvK97g2/TOWmc
8v6Gna1Vz2Sk6PPxk6HBGSFFv+xCKNgq/qVc344aj9pueZRy/QeuvIgLE/5Q
Ph9jo6w+JQ1TPj/tAqvfkP0X5fO1ma9GJok/KZ+/+4uwkpvyD8r94TLX0jZd
+E65f3ybrFFF0jfK/fU6/037e7uNcv+9i3QOeSAPUO7P5CZcdkH6RLl/M5wd
Fh8SP1Du7wJc7icKbyn3/1pqj6XISnk+lh/Oma02vaI8P7llMxOvC88pz1fC
wk6PdaZHlOfP6najOM90m/J8jqX2rsPFFp7ffx3XgNU=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {3., 9.0548}, 
       ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJw9k2tIFFEYhsfUWAPBLsqaSepMuFS6O3O0Uku/doXMFrS1JMVL3kajyKXM
MitXqX54SYVqd6TVfoiFqS2ZJotmpKjpeO0mSbqUukllf6SUcrejP86B4fAw
nHO+73vf1zc9V5O1gaKoQ/hb20tsdrz2ALW+GEgu2WoNQnuBWm5b9JugoSVF
fuUMj/lxnzm5kQaFS3WpUcAsc9u+UkFD+VWVy7iIWTc4adbR4Ljj1ZIjFQCU
23hF1k0auvIL0vYhzGO3u68ZaKgLN13M4THnfDh30kzDswxNQo2A+aG9XztH
Q2alRSmKmAd63d23MfDI+XySzY5ZG5XuBgzERnT2K1Agfk8ZWJbBgMfhMEMG
j/m0l3S0gIFNBfz4fQGzxNvbWsTAE9u97EERs2JF5nSJgcQD/5Q2+xrP6Q2J
DCS0hURySI7reefoH8TA0Kr5KM9j1s3ODW5kYHeDQ3CNgFmbZC2dpKE9QPJr
WMRsalwqe0pD5OaqNopSAGVRHYNqGl5a/8TVeGLW/Va1FOP+45UfEcLsI82z
ltBwVmE5MqzGvLzlxOu7NHQ6xJl4HrPB1DPznAbXAS8vSodZccv0d5qG/WUj
VYKwdv69/w1XBhrTaz1QK+ZT9++EhDIw41PbLIqYpRPmg6kMDDeNafh5zAN6
Z+NlBtbltWOO6r7urWNAHidvFjxZ8j/sU5oGIZacP25MWxDVLLm/N4/N5XmW
vO+KZmftRSypL8LWFCMILKm/anRnB9fKkv6S67tkosiS/sOlkqaseZbMp2Mx
N9puZ8n8fBYKJYInR+brJCua4xBH5u9R7DclqjmiT8yur595niP6/ZgunqZ0
HNG3gQoWawSO6J/fo9YHtXLEH9rUL2hE5Ih/Lkz5Psie54i/ZKsD4xSFiP+i
OyqnBU9E/Alv4t9yCBH/Nln8+4bUiPjbGKkazeQR8b/0Z52zrQiRfLQrUwr1
AiL5ySh8Ecq2IpKv+thvqiERkfx9D8kvz5pHJJ/m9dwGkfz+B3r/fy8=
       "]], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {16.999999999999993, 10.9452}, 
       ImageScaled[{Rational[1, 2], 0}]], 
      CircleBox[{9.999999999999995, 10.899999999999997}, 4.099999999999994, {
       3.3629070959375835`, 6.0618708648317945`}], 
      PolygonBox[{{9.399999999999995, 6.800000000000004}, {
       10.599999999999994`, 6.400000000000004}, {10.599999999999994`, 
       7.200000000000005}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {9.999999999999995, 5.8548000000000044}, 
       ImageScaled[{Rational[1, 2], 1}]], 
      CircleBox[{9.999999999999995, 9.100000000000003}, 4.099999999999994, {
       0.2213144423477913, 2.9202782112420023`}], 
      PolygonBox[{{10.599999999999994`, 13.199999999999996`}, {
       9.399999999999995, 13.599999999999996`}, {9.399999999999995, 
       12.799999999999995`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {9.999999999999995, 14.145199999999996}, 
       ImageScaled[{Rational[1, 2], 0}]], 
      {PointSize[0.04], PointBox[{6., 10.}], 
       PointBox[{13.99999999999999, 10.}]}},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->1,
   ImageSize->{256, 256},
   PlotRange->{{0, 22}, {0, 22}}], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQtUFFUcxu8iCIoPhDVA0FzvqCSJyqy6eJT5g0JIaWJIpLzicUNDo0BF
UCREMF9nEVyZRWLNB3RSXqZgFnIgUNcRMPKIlmKZuSqiYCYgsl1OZ+6cs2fO
78zMztzv/33fVUV/tjLOAiEUR39D59hbZnpgQL3/n8sMFUqjNMTjdoa6czDS
d70uX6RsKC3XBnHQrDE2RhLKK9x98QYO1FcXSe48ZTtBUb6Ng8EI55pe8xR6
PUsRns5B2L4naU0S5YqOVU6JHGRZBHTni5QD/tqlDeagwu3DOzGE8t003fBZ
HOicS1578pSfLdnwaBgHxz/tGW6BKGs7jga3Yyh48LC6VVIBsjnqkVCJoSv2
j9++FilH/bzRmIehozgjKIFQrtvs/CwTgzN/c7QXT9mtq+tWBoYV0QZXK0TZ
4FFzeR8GsvR4Uas0GZBpU426FMOZ1c8vFIqU3S5YDVAdNlqGnCeE8t3wiU0v
MRzucL08h6esfbJ3B+agf79qQb/5Tfq+RZNs3uUgfZupNlcc4p61JWs5sHPL
DprBU27fuaw+jYPdaxabG6RJgFLqd6u3cxAZs7gqglC+pNUfTKJ6BpJ5/eaJ
gDSPbPxWc9D5pMxHJ1J2un0P5nGgWXU/3ZOnvEKafsWWg0v6wYJmyRUQ0t8x
dWDwfPui3zoyxA0exmoMQbGpy60QZW120MwCDErN0oPFogug+ExFSxaGlacW
O3rxlA0Ja/q2Y/g1xPDomjSBrt8q13s3BrjR7LWOUA7tLP7kGwxjs9ULLRDl
Vp2j2Iihza9ypl50ps8HHPz2KYZdVm7+njzl0MAfi1048P9ybpVRcqJ6RDQG
LOHg7AHL/TGEsmZa+/VYDrZX3/5zwOwIqPRI3votHDi91pfoRMpwSmug+nj3
X2yYzVM2tTie3sRBzbEW5RXpDUA1Cz84HUn1fz8kOY5Q1swJ/2gRB5Zx52vN
5vGAEsXu7x04eOeLunZRpFywLL3qAYYTHjtO8zzlS+NdsmvpvLPnLr8qKal/
0mzGFGGIV8edIYQydAYLORiCDw/lwoHen6oso/r4WOoDRdGBXVciY6Un78Ce
x6Fb35Mke/b/mUphOiH27P1NqiU+CNmz7ys3le7Ri+PY93fnzXqs5sex9SV4
z1/YItmx9Vd9FRu6ltgxfQJbVBOHITum3zTTi3safizT18Y2v3AdGcP09yVl
SYXiaDafk/cLj12RRrH5JSt0Oa/Mtmy+9pEf73Xnbdn8TZG1M8LISOaPrqrN
1/aJI5h/4osSrtdJNsxf5aUjYl6YrZn/upwSk915a+ZPRbuiOZoMZ/5Vxagt
CkUr5u9zc45sbZMsmf/f2uKZZ4ssWT6u+6cU+vLDWH68f9isSCEWLF9qVU/Y
d6KC5e+QvUfm7xJi+Sx6en6PLUIsv/6THKs/J4OCnO/Ul8umGqUBQc7/4Kho
NIV/Jcj9kHLoF/s0sU+Q+8O1tW/CDfNLQe6XsEx17nzyryD3zwzXvqQi6R9B
7qezz3smj+CfC3J/xd8pg1SxW5D7rXdkm7bD/FSQ+6/XfdfUVqlTkPsRFuRM
qBcfCnJ/Oo3Z+riC/C3I/ZoRhX0K+HuC3L9R/iQ9Gd0V5H6e3eSdkq2/Kcj9
/SzxpL+1uk2Q+73ugC72lv6yIPd/Xdu2khf6c4K8P9AtBGUMnvhJ3j/+A78J
hDo=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {5., 9.0548}, 
       ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJw91X9QFGUYB/DlHNNI/EUaKGNH7yoIere774GIYQ+Yo6NoJI5cCojgLaDW
aYiiZpyFDP5C8ectGeKlJwmhAxapE57YOAgLnkSJZjEKHJRMWokKo3e9TDPP
H3c7n9nb23ef93m+G5hqXmLScBxnYp/BY9ww9sXxwA3//xgz472HYXTQf209
00qg68jBzLUyc0pCnLmSQPKRsMhShfl86w/3iggMC66jrSrzY4c77jMCOXtd
84Zxk9n5bW7bDgLLlo7Nm0mZ47Rnu/cTENprRq6Vmb+fuNlcTmD2ubLA4wqz
Ni+z30lgea1R06Qyj75cNO4FgfxUn/6XHub12sTyIB6+8hk/X0+nAPc88dah
xTzsyp/Er5KZS2ftDlvHQ2t0buUhhRkKXKO281BcOeWf6ypz25gxk3N5KMle
2THgYU65NS/8Y3Z94fJUPQ0Czm/XvMYEHjZljYDVMnMbDAxhddB0f/2uojBr
bQ9mDufh19c6wptV5vVjsz65RyB8wqMHGi6Y3a/u/rMLBJ7Y9mhn0EH7HDUe
JdB97e3ba2Tm4K1VUXkEQkKSuRKFuSAqu9FCYM+c3+1OlTnCbFqzl0DidbVT
w00Frn7cs0unCVg2BrcbKHPPWwFXbhAYP2OfQ5aZz9M2wxMCiw9bqq0KMycH
vqHl4ZfogN8a1EFH3Qqbz9Z/vM740sO8fktlSzoPwgcrwgQaApx1u1vYxkPz
68kb02TmlEOnXrHwMMJxzvuYwtw28NHVbB58N/l1NKjMZb4p1iQeyku67rs9
zEJmjxzJw9CwoD8kGsqur1mzbDQP6Y0P78kyc9m3c1I6CVgNXfZihRlORtZc
JhBgexnRrDLX3wkK+YJAzaiiQi9uGnDG5HUH8wkEpUkVBsrsWGJeyerjvDux
JF1m9hN6YncRODjUml2sMM+/VhFbSkBnb53bpDLXN9vsdQQuxti0HDcduAPy
yIW9BOKrTvhSypxRtWORHw/80tlTZJk54s/OLdE8GCd1GRWFuTTv2d+pPFyO
WnRaVZkdvuWOHB5+fHVwLnTs9zsfvs/q461WLadUh+fFvglnZFmH15uuXL2j
KDr8/w0JKb2qqsP7O51J7R6PDtd3LC30kkT1uP6nPhm7TbIen69P17nKqujx
+UvsTfGNqh7r0zLEvMHt0WP9fqY7Oqz+AtY3x7yvQqIC1l//5u4iNVbA/Ykx
r9sjywLunznSZz9nEXB/79zIKixWBNz/2qllWw3VAvbHtgHn3GZVwP6ZlrSk
K90lYH/d/64k3osTsf+ed2woKvYXsT+/vPKOnVIR+zch8+IJNVbE/s67ufaA
SRax/y+cVPa5c0WcD0/3gYpjiojzc/6J0yNUizhfj2yrDjeoIs7fgohL5tUu
EeezfnNBodsj4vze/ryw0+ov4XynjilPolTC+Q9u7G9vipUwHyx1LYszZAnz
w3dBXKHGImG+5FT15h9XJMyf/jRHcHi1hPlkuf74w5uqhPn1r6ZvRYZLwnwr
jd8yxIujmH/Wsz99qvhTzMc534Q+EinF/Jw+4VROQyzFfK25+zQqTaaYv/ba
EYkvcinm89W+Sa4jCsX8NkR2PdBXU8z3ltrwhQ0qxfyPyTR6m1wU3w+zvAbn
w4Dvj/8AJKlyeQ==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {15., 10.9452}, 
       ImageScaled[{Rational[1, 2], 0}]], 
      {PointSize[0.04], 
       {Thickness[0.015000000000000001`], LineBox[{{9.5, 9.5}, {10.5, 10.5}}],
         LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->1,
   ImageSize->{256, 256},
   PlotRange->{{0, 22}, {0, 22}}], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-4.092726157978177*^-12, 15.}, {6.9999999999936335`, 14.}}], 
      PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
       2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
       14.980832611206852`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {3.7192031021678296, 15.429621715174807}, 
       ImageScaled[{Rational[1, 2], 0}]], LineBox[CompressedData["
1:eJwl1A9Qk2UcB/BHHAGyOdgfEOFi4JngwW5BSCbxvjJRNBprgIhMblJORYyJ
K7iTZHh4hpAOEnNguHYiCARMOf6cWOouokADo2IWOf6EYVdNkb83oO97vXe7
332e3/P8nt/7vO+7gIxsxQEnQsgO/JhIJpZx+dLEzkRvmmQmRqeVwPIC2Yuk
NTRhtTes8IHpbZwRA7z3QtPj+rXIp84q7sI5x8bDY2AV90jFPXjG+fe0xz40
MXqv9amCJSrBN4WMRwuHZbAs4hQriHFVWN8T7DeoFHj2Y1x++qBIC1f6F3+W
y6yrbfBjwRm7o/f6MfnmyaxaL5oonpz6pAvjtrpOYyacH6wPSIEl6qH1ybDa
Iv3nL0Sdg+91CHEjq6zzBKJml92tGnHmhdHbFdH+vnyWmVfvZQn+VEgTfWTC
XAzqLFlrt/vD8g08czlc+qFzZZMAzu171gvrXw3ujYFFhtygMdhUYe34jY/7
SS998yFsrClIzodVNqfzBniInXZdBNvV4SMUnNVzYOFbHvI7XOIGsL9YcoKv
gUXuqRH7mH5iZVe8mPyPlY4p9HFnW8nHnZ6oeyM07Cqc+VVDQgosv9WoyINl
0V/G/euBeUtW3gewI6GrrRDu/67980twVIXqLhcWJay0PYLjjw4Ub+LieU49
HRRjv7qwk+5vr8Z8oq0ugoeUizUHObjPnVv4fTBhm2Rn2TjP+T17ZmE/5fdN
7e4Yv73FbxFmW6Pa7Kswf6zS6xGcdM2gfQ2WbGw9X8bUa+bROjf4Dw9rCNyx
Vbyu3xXrN1y834l+bCV/FvjDOnP9xTi4j//8/mEX9PO1gjeJc9adzEpueAn9
lx2NrYPrBGt6RpxRrzteeg6eu/aWkQ3rTAu2y3B+SPamUBbqB3Ud/gG2Hz9d
vH0l8qXTKl/U99t/06J0Qr+HosJy4CK3mnPaFTjfy5yzFvhqa3ZiOcF5VufN
LMP9v3a4HV+miN3lo3d90T89cSNwaJEiLdNNbC6sXz38SpKDIh6aVReY85W0
k6qxBcw3Cj2L4EtnRGMF8xSRbB4VesNE85NCNIf5qYkPTegv74y5/NYMRURP
95siYcnPgQE7pymiMQuyxvHevM4eb7k3RZE7qtrNrbCmtCJk/XOK2OIbcxrh
uLmOiGN2rI9OX+xl3rPrUuHuv9Ff7PwRd9Sj9f7NNydR750H4nSYOCJe5kxQ
+J4eGFrhln2cKe0o6vVIM5eYPFdqnRlG/+ru90LRr9FV3JbyC0X05i+uRDLP
y5JdJRygCG3e6uvDvJ+lVmVyN/YLfKYeZNZ7vhHOboOHMyJzGDOX/vb//y98
+j8rA5y2
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {3.71920310216783, 4.570378284825192}, 
       ImageScaled[{Rational[1, 2], 1}]], 
      LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
      PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {16.75, 10.9452}, 
       ImageScaled[{Rational[1, 2], 0}]], 
      LineBox[{{7., 14.000000000000908`}, {7., 6.000000000000009}}], 
      PolygonBox[{{7., 9.4}, {6.6, 10.6}, {7.4, 10.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {6.0548, 10.}, 
       ImageScaled[{1, Rational[1, 2]}]], LineBox[CompressedData["
1:eJwV1AtMU1cYB/A7tmHHlJVpsLy0IOUtNFlhTQesEZEWQTuiSLsOGYOtWpzN
hmtRQ2sm4CYJz7E6gXVksjKYLa5DhlrA+SjRABIghRgsDwUUoWM87gab+5+b
3Hz55Zx7z3e/75zrn308LdeFoqhU3CRSUy9whQkpJkGgkHo4eeKbOThrya1y
F6zL5Q4NwRRr7aoWZkr9xtrh/u2Nf1yBNbV9xipYlG1V2GFLfMW+XLicn85d
gOnC5ZBImI4Jb1mFD7Tpby+ECqmZTkv2EuzYdM3UApurzF/MwsItwVsVMH0y
yfMh3NVXncWBFT0Xbz+AB4t6L0+HCCnVo+q6PngpejS/FWZ3pl8YIfmuRLLP
wprhAbdF2Mn79clh2NFUJPbiYF7x+50JMDNX25gKm1vyinfCIqnsp/OwkakU
ecMz3u66Xrg0WN3kCkt4Sx3MICHV0rAoWwgWUnbNS3QK7DtysOwBnJHg1lQI
CxPl8mZYX7q/tQE+e8Trv1Nwe6Vu4CrM/9j2ZwJMhyfZrfAB1+apV+CsmiOn
O2CLi6SgG7Fr+b0NJjKfL352OojU8fWOHxBj2Yt1AkRm1TueekSV4Nalf5En
/eluv2/hWxMn5DbYXr1kIOvzIxrda2GdtPPGdVhRIO3VEIfdL38MO33OqD6A
+XH/vOWDPPJNU78lwTb/HEoG5ygGL/Bgxedi9zpY7uO4xoaZh8ccY+Q75L7D
DDL/bW0QqVvL3rtRT1F3Uej6Z8mwoaRu/Sbp47p2NA+meIMXK2FDseOQDra8
6X1ZCrPjpc4iWD5S+8KL7DPT/TIy3vXRFvHwDtTPrmrIhxkmVX8FzNU/KfgE
3r0jemU/7Jx9XpkJB5ZyOzfD9DbeEPG5+q6jjwLQZ3PJtBKeq2IFWmDb3KKp
hKx/UDJSAbevxXpcgSNkw3HqANLvp/MzcM7N+dUPybgmSh2CfSjJcP1rH6zP
7DAq4Tz/mnsC2JBMufwC26yDiQFwOZe1a5rscxltdYFnUq6zPXEOYnlffzXq
j7z+3jMVA9snQ0OaYJWE0y0i54zRlnkcdtaal1NgHefM1ihYKP6+fg9cuiGO
/YyN5za+nCyAWWs9dxvhfrX10E6YsZJxNBdmPU6M48D6yY61UFgVf+xOEGz7
cv7d59uRb6LyWDTMzzR06WEbx308jZzrO3Ob0mHK915PIcknuCclAJZofh9q
gx0nu2vobchHMPTaKlkvTH9pANa8qkwVhKNvkQxTExl3/873FCw5r09Tw7RR
K7bAdNiqJgY2G+pbx2HGxF7XKT/srx/NvVQE8inxS9LCujKPNzxgUesEww1W
3Wie3Qwb08dl53zRD0vzzxvhfvL/8sF7yP8rQvg/IIbCpg==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {10.45755100977972, 12.715270390892044}, 
       ImageScaled[{0, 0}]], 
      LineBox[{{7.000000000001819, 6.}, {13.5, 9.999999999996362}}], 
      PolygonBox[{{10.760994990022727`, 8.3144584553986}, {9.948643980243007, 
       7.3448782179195815`}, {9.529366039711539, 8.026204871283216}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {10.45755100977972, 7.2847296091079565}, 
       ImageScaled[{0, 1}]], 
      {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
       PointBox[{13.5, 10.}]}},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->1,
   ImageSize->{256, 256},
   PlotRange->{{0, 22}, {0, 22}}], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      LineBox[{{-1.2732925824820995`*^-11, 15.000000000007276`}, {
       8.999999999990905, 10.000000000003638`}}], 
      PolygonBox[{{5.024494365672923, 12.208614241292821`}, {
       3.7812484618556246`, 12.441722848258564`}, {4.16976280679853, 
       13.141048669155794`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {4.35205345667312, 11.749856222011616}, 
       ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwV1QtUjGkYB/C3UqJkMtt2UzMRBts0adqKmG8PdlObaqiJ3ZjY1qTtdqgt
ksmtoZB70mTOIdotdtBlQqs9iWyHYruMbZvNFoViiGrSZf/vd86c7/y+5708
87zPN+OyKUEcbUwI2YIPvZPeCVwuDNHT+2yG5Mid5v8OhwxVzrB0ZcikebqS
DNiuMeI1Gz6p3KpcDgsE5X9S263sPmYF93rceGoO+93aFt/JZUiTYXDnO6yn
YvsFV8F23XczHsLD//D25cGJhfecC+HmxwMX02GWl0V3NGwpdby5GWYa1kXw
YP11l5RA2P9bb9XLWQwpsDqe6gFrfdYaX4WZR24n2LD6jm1sGvXG+zM6Odh3
W/zIalh/pGx/NmzuqS0WwIp4ZSuPxldYWnHgVHHIsMaZIcWuVcH2cO9rceQy
mDUnfLETrHlQpL7thHF5wsx5sPSQUawP7N+T5SyEee7XQipmol7KtPplsLmi
5cViWN5tiFtO1ytte/vAkSE+GscrNB7CTIxFwxH9WV58ml9bAY8FD//aYmEN
k6iAvvsOyJPPvdSDuqrWd/hmw5rWs7obsKxEcj0cjph7oToV1gSaTZkL590+
4LIYrtcVyT/YY/6irqBR1IXbIk6uhmWXjibU0nP46XRXOsyys519gtb1tVeH
O6yNPGcRT30wXddsh3Ws2AfCYMGDoJFYWJtckLkK7tSOtQ3aoh6bZZn+NN7C
35sKq2ea1gfDxO0L9sfPUYckp8vfwSpvrWcSLB3Nf7UF1pSXK9/ZYJx8TJxI
56fsydkBy/LGWUk0vxGjFdNhu4BtQjq+c9ygvvYZ4vwmo1BY6sD32AQnLj/j
yofrz2sUHOqFPUkTOFcmf9C0h43vzWkNz4U17u8ay2A9U9RtA+st14fvg1Vt
bHEezpkXs7E1hMZzXwi4sPzU0uc2sHx01/ZynDPL4aG+cQbyvRh/aAMc0p5w
OR2Wt8ec58DSopwljjCr4PacEZy7XtS/o9Qaz18KS/rg4pmSykUwCfA2GYA1
k833XmPh/Ti3pMYM84uHav3dYO7Pz97Q9dQk+3TYdOS3SjLmBXPjIr0irXD3
qStjYJUyhZM2jSG5WVKeL9zE5FdetYS/NGQ4UJ9ySCawQGEr/w/7cXfZFMRZ
YJ5fYfMx2qfHmsXvp+K5V97AQlhQ9sxaAQscpNUV6MPcI9ab5k6ldc9r8oUT
z/c+qZ2C71MRU1qNPssNkEyTwCTMoyoArqnL7Wozx/PIJ2t60UdqCxsRAzP3
fhw6BzcZ6R7nTEac3FTK4M6o7JRqM9TLqFS2msYbCoUtpqjbN+GFAXQ+J6j3
6STk47t5WAJzuX1n/jLB/leOL02AGU7UoQZjzP9tiK2AEwedfRuMMH6r+Yez
cE1ftF87wXhTHVdJx7txQo1hxib2YDaNOyrmHxwXEaZtWloUzSfUx/HrMXhi
q4kzTCZ09t6jIvwwBnFq0feMkNMR+gnxht1xYXCN++j3WSMiEqKwud6OvpdL
12XVGUREvWDf9A0ws+NtkGFYRFQ7/7V/jr6vWfGqiQWrg906UmHG3WXL2KCI
yNcJBjiw6lWdf/lHEdG7BNbq0Pcqo8mlwg+Il4iNK2GpIcAz472I1CR3yS/T
eHy6Kl+PfA7rgkphxvOrUvd+jDeZPf8OtbXsgNVL7N+W6quF5TGZjUPdIpJb
Ma5/Q+N/3JKwnmE94SyzT/Q9tOrmvP1bRAT+zT98pBYv7c9qFpHEisOjdD55
r3M1foT9AivXXKDm7ra+ehfrbb/RuJb6JP9mWRXqtT/iFz3eQ6KpWqkoFpEm
7YKj6dT0UleTTvr/wmb+B/MbULc=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {4.64794654332688, 6.7498562220116165}, 
       ImageScaled[{0, 1}]], 
      LineBox[{{19.99999999999991, 10.}, {9.000000000000089, 10.}}], 
      PolygonBox[{{15.1, 10.}, {13.9, 10.4}, {13.9, 9.6}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["e",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->29.323636363636364`],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         29.323636363636364`]& ], {14.5, 10.9452}, 
       ImageScaled[{Rational[1, 2], 0}]], 
      {PointSize[0.04], 
       {Thickness[0.015000000000000001`], LineBox[{{8.5, 9.5}, {9.5, 10.5}}], 
        LineBox[{{8.5, 10.5}, {9.5, 9.5}}]}}},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->1,
   ImageSize->{256, 256},
   PlotRange->{{0, 22}, {0, 22}}], TraditionalForm]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Electron self-energy", "Section"],

Cell["\<\
First of all we need to generate the amplitudes and convert them into \
FeynCalc notation. We choose l to be the loop momentum and p the external \
momentum.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"ampElectronSE", ",", "ampElectronSECT"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", " ", 
         RowBox[{"Truncated", " ", "->", " ", "True"}], ",", 
         RowBox[{"PreFactor", "\[Rule]", "1"}], ",", 
         RowBox[{"GaugeRules", "\[Rule]", 
          RowBox[{"{", "}"}]}]}], "]"}], ",", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", "\n", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", "l", "}"}]}], ",", 
       RowBox[{"DropSumOver", "->", "True"}], ",", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", 
       RowBox[{"List", "->", "False"}], ",", 
       RowBox[{"SMP", "->", "True"}], ",", "\[IndentingNewLine]", 
       RowBox[{"FinalSubstitutions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Zm", "\[Rule]", 
           RowBox[{"SMP", "[", "\"\<Z_m\>\"", "]"}]}], ",", 
          RowBox[{"Zpsi", "\[Rule]", 
           RowBox[{"SMP", "[", "\"\<Z_psi\>\"", "]"}]}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "\[Rule]", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "Pi", " ", 
             RowBox[{"SMP", "[", "\"\<alpha_fs\>\"", "]"}]}], "]"}]}]}], 
         "}"}]}]}], "]"}], "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"diagElectronSE", ",", "diagElectronSECT"}], "}"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]", " ", "\[Alpha]", " ", 
        RowBox[{
         SuperscriptBox["\[Gamma]", 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]], ".", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "e"], "+", 
           RowBox[{"\[Gamma]", "\[CenterDot]", 
            FormBox[
             FormBox["l",
              TraditionalForm],
             TraditionalForm]}]}], ")"}], ".", 
         SuperscriptBox["\[Gamma]", 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox["l",
            TraditionalForm], "2"], "-", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          FormBox[
           RowBox[{
            FormBox["l",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}],
           TraditionalForm], ")"}], "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Xi]", 
          FormBox[
           RowBox[{"V", "(", "1", ")"}],
           TraditionalForm]]}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["p",
              TraditionalForm], "-", 
             FormBox["l",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "e"], "+", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["l",
             TraditionalForm],
            TraditionalForm]}]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          FormBox["l",
           TraditionalForm], "2"], "-", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox["l",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox["l",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm], ")"}], "2"]}]]}], ",", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["Z", "\[Psi]"], "-", "1"}], ")"}], " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["m", "e"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["Z", "m"], " ", 
         SubscriptBox["Z", "\[Psi]"]}], "-", "1"}], ")"}]}]}]}], "}"}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Tensor reduction allows us to express the electron self-energy in tems of the \
Passarino-Veltman coefficient functions.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampElectronSE1", "=", 
  RowBox[{"TID", "[", 
   RowBox[{"ampElectronSE", ",", "l", ",", 
    RowBox[{"ToPaVe", "\[Rule]", "True"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]], 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"], ",", "0", ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], "-", 
           SubsuperscriptBox["m", "e", "2"]}], ")"}], " ", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm]}]}]}], "-", 
       RowBox[{"2", " ", "D", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SubscriptBox["m", "e"]}], "+", 
       RowBox[{"2", " ", "D", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"\[Gamma]", "\[CenterDot]", 
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm]}], ")"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"], "-", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "e", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SubscriptBox["m", "e"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SubscriptBox["m", "e"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}]}], ")"}]}]}], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"0", ",", "0", ",", "0"}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], "-", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], 
    SuperscriptBox[
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm], "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        SubsuperscriptBox["m", "e", "2"]}], ")"}], "2"], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"0", ",", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"], ",", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"], ",", "0", ",", "0", ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    SuperscriptBox[
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm], "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "D"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SubsuperscriptBox["m", "e", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    SuperscriptBox[
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm], "2"]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
With PaxEvaluateUVIRSplit we obtain the full analytic result for the \
self-energy diagram\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampElectronSE2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"PaXEvaluateUVIRSplit", "[", 
     RowBox[{"ampElectronSE1", ",", 
      RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}], "//", 
   "FCHideEpsilon"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", 
     SubscriptBox["\[CapitalDelta]", "UV"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["m", "e"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox[
           RowBox[{"V", "(", "1", ")"}],
           TraditionalForm]]}]}], "-", 
       RowBox[{"3", " ", 
        SubscriptBox["m", "e"]}], "+", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}]}], ")"}]}], 
    RowBox[{"4", " ", "\[Pi]"}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], "4"]}]], 
    RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        SubscriptBox["m", "e"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SubsuperscriptBox["m", "e", "2"]], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SubsuperscriptBox["m", "e", "2"]], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SubsuperscriptBox["m", "e", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "e", "4"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SubsuperscriptBox["m", "e", "2"], 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], "-", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"]}]], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SubsuperscriptBox["m", "e", "2"], 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], "-", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"]}]], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        SubscriptBox["m", "e"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SubsuperscriptBox["m", "e", "2"]], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        SubscriptBox["m", "e"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SubsuperscriptBox["m", "e", "3"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SubsuperscriptBox["m", "e", "2"], 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], "-", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"]}]], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        SubscriptBox["m", "e"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SubsuperscriptBox["m", "e", "2"], 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], "-", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"]}]], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        SubscriptBox["m", "e"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SubsuperscriptBox["m", "e", "3"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SubsuperscriptBox["m", "e", "2"], 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], "-", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"]}]], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        SubscriptBox["m", "e"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SubsuperscriptBox["m", "e", "2"], 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], "-", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"]}]], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}]}], ")"}]}]}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["This is the amplitude for the self-energy counter-term", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampElectronSECT2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ampElectronSECT", "//", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"SMP", "[", "\"\<Z_psi\>\"", "]"}], "\[Rule]", 
            RowBox[{"1", "+", 
             RowBox[{"alpha", " ", 
              RowBox[{"SMP", "[", "\"\<d_psi\>\"", "]"}]}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"SMP", "[", "\"\<Z_m\>\"", "]"}], "\[Rule]", 
            RowBox[{"1", "+", 
             RowBox[{"alpha", " ", 
              RowBox[{"SMP", "[", "\"\<d_m\>\"", "]"}]}]}]}]}], "}"}]}], 
        "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"alpha", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
     "Normal"}], "//", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"#", ",", 
      RowBox[{"alpha", "\[Rule]", "1"}]}], "]"}], "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SubscriptBox["\[Delta]", "\[Psi]"], " ", 
       SubscriptBox["m", "e"]}]}], "-", 
     RowBox[{
      SubscriptBox["m", "e"], " ", 
      SubscriptBox["\[Delta]", "m"]}], "+", 
     RowBox[{
      SubscriptBox["\[Delta]", "\[Psi]"], " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}]}], ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Now we add the 1-loop SE diagram and the SE counter-term and discard all the \
finite pieces\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "1", "]"}], "=", 
  RowBox[{"SelectNotFree2", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ampElectronSECT2", "+", "ampElectronSE2"}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<Delta_UV\>\"", "]"}], ",", 
      RowBox[{"SMP", "[", "\"\<Delta_IR\>\"", "]"}], ",", 
      RowBox[{"SMP", "[", "\"\<d_m\>\"", "]"}], ",", 
      RowBox[{"SMP", "[", "\"\<d_psi\>\"", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox["\[Delta]", "\[Psi]"], " ", 
     SubscriptBox["m", "e"]}]}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["m", "e"], " ", 
    SubscriptBox["\[Delta]", "m"]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", 
     SubscriptBox["\[CapitalDelta]", "UV"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["m", "e"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox[
           RowBox[{"V", "(", "1", ")"}],
           TraditionalForm]]}]}], "-", 
       RowBox[{"3", " ", 
        SubscriptBox["m", "e"]}], "+", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}]}], ")"}]}], 
    RowBox[{"4", " ", "\[Pi]"}]], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["\[Delta]", "\[Psi]"], " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}]}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Equating our result to zero and solving for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "\[Psi]"], TraditionalForm]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "m"], TraditionalForm]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False],
 " we obtain  the renormalization constants in the minimal subtraction \
schemes."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SelectNotFree2", "[", 
         RowBox[{
          RowBox[{"tmp", "[", "1", "]"}], ",", " ", "DiracGamma"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"SMP", "[", "\"\<d_psi\>\"", "]"}]}], "]"}], "//", "Flatten"}],
     "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SelectFree2", "[", 
           RowBox[{
            RowBox[{"tmp", "[", "1", "]"}], ",", " ", "DiracGamma"}], "]"}], 
          "\[Equal]", "0"}], ")"}], "/.", 
        RowBox[{"sol", "[", "1", "]"}]}], ",", 
       RowBox[{"SMP", "[", "\"\<d_m\>\"", "]"}]}], "]"}], "//", "Flatten"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"solMS", "=", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"sol", "[", "1", "]"}], ",", 
     RowBox[{"sol", "[", "2", "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SMP", "[", "\"\<d_psi\>\"", "]"}], "->", 
      RowBox[{"SMP", "[", "\"\<d_psi^MS\>\"", "]"}]}], ",", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<d_m\>\"", "]"}], "->", 
      RowBox[{"SMP", "[", "\"\<d_m^MS\>\"", "]"}]}], ",", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<Delta_UV\>\"", "]"}], "\[Rule]", 
      RowBox[{"1", "/", "EpsilonUV"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"solMSbar", "=", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"sol", "[", "1", "]"}], ",", 
     RowBox[{"sol", "[", "2", "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SMP", "[", "\"\<d_psi\>\"", "]"}], "->", 
      RowBox[{"SMP", "[", "\"\<d_psi^MSbar\>\"", "]"}]}], ",", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<d_m\>\"", "]"}], "->", 
      RowBox[{"SMP", "[", "\"\<d_m^MSbar\>\"", "]"}]}]}], "}"}]}]}]}], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Delta]", "\[Psi]", "MS"], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Alpha]", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], 
       RowBox[{"4", " ", "\[Pi]", " ", 
        SubscriptBox["\[CurlyEpsilon]", "UV"]}]]}]}], ",", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "m", "MS"], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Alpha]"}], 
       RowBox[{"4", " ", "\[Pi]", " ", 
        SubscriptBox["\[CurlyEpsilon]", "UV"]}]]}]}]}], "}"}], 
  TraditionalForm]], "Output"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Delta]", "\[Psi]", 
      OverscriptBox["MS", "\[LongDash]"]], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Alpha]", " ", 
        SubscriptBox["\[CapitalDelta]", "UV"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], 
       RowBox[{"4", " ", "\[Pi]"}]]}]}], ",", 
    RowBox[{
     SubsuperscriptBox["\[Delta]", "m", 
      OverscriptBox["MS", "\[LongDash]"]], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Alpha]", " ", 
        SubscriptBox["\[CapitalDelta]", "UV"]}], 
       RowBox[{"4", " ", "\[Pi]"}]]}]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
For the on-shell scheme it is convenient to define the scalar product p.p as \
psq, since we will need to expand in this quantity\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", 
    RowBox[{"p", ",", "p"}], "]"}], "=", "psq"}], ";"}]}], "Input"],

Cell["\<\
It is also convenient to split the self-energy into a scalar (SigmaS) and a \
vector (SigmaV) part.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SigmaS", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Cancel", "[", 
    RowBox[{
     RowBox[{"SelectFree2", "[", 
      RowBox[{"ampElectronSE1", ",", "DiracGamma"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "I"}], ")"}]}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{"D", "+", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], "-", "1"}], ")"}], " ", 
   FormBox[
    TagBox[
     FormBox[
      RowBox[{
       SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
       RowBox[{"psq", ",", "0", ",", 
        SubsuperscriptBox["m", "e", "2"]}], ")"}],
      TraditionalForm],
     HoldForm],
    TraditionalForm]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SigmaV", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Cancel", "[", 
    RowBox[{
     RowBox[{"SelectNotFree2", "[", 
      RowBox[{"ampElectronSE1", ",", "DiracGamma"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FCI", "[", 
        RowBox[{"GSD", "[", "p", "]"}], "]"}], "I"}], ")"}]}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "psq"], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Xi]", 
           FormBox[
            RowBox[{"V", "(", "1", ")"}],
            TraditionalForm]], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"psq", "-", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"psq", "-", 
             SubsuperscriptBox["m", "e", "2"]}], ")"}], " ", 
           FormBox[
            TagBox[
             FormBox[
              RowBox[{
               SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
               RowBox[{"0", ",", "psq", ",", "psq", ",", "0", ",", "0", ",", 
                SubsuperscriptBox["m", "e", "2"]}], ")"}],
              TraditionalForm],
             HoldForm],
            TraditionalForm]}], "-", 
          FormBox[
           TagBox[
            FormBox[
             RowBox[{
              SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
              RowBox[{"0", ",", "0", ",", "0"}], ")"}],
             TraditionalForm],
            HoldForm],
           TraditionalForm]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "+", 
         SubscriptBox["\[Xi]", 
          FormBox[
           RowBox[{"V", "(", "1", ")"}],
           TraditionalForm]], "-", "3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "e", "2"], "+", "psq"}], ")"}], " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
           RowBox[{"psq", ",", "0", ",", 
            SubsuperscriptBox["m", "e", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
           SubsuperscriptBox["m", "e", "2"], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}]}], ")"}]}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
According to the on-shell renormalization condition, the mass renormalization \
constant is given by the sum of SigmaS and SigmaV evaluated at p.p =0\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solOS", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"SMP", "[", "\"\<d_m^OS\>\"", "]"}], "->", 
     RowBox[{"FCHideEpsilon", "[", 
      RowBox[{"PaXEvaluateUVIRSplit", "[", 
       RowBox[{
        RowBox[{"SigmaS", "+", "SigmaV"}], ",", 
        RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
         RowBox[{"1", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PaXSeries", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"psq", ",", 
            RowBox[{
             RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "^", "2"}], ",", "0"}],
            "}"}], "}"}]}], ",", 
        RowBox[{"PaXAnalytic", "\[Rule]", "True"}], ",", 
        RowBox[{"FCVerbose", "\[Rule]", "0"}]}], "]"}], "]"}]}], "//", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"FCFactorOut", "[", 
      RowBox[{"#", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "Pi"}], ")"}]}], 
         RowBox[{"SMP", "[", "\"\<alpha_fs\>\"", "]"}]}], ")"}]}], "]"}], 
     "&"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "m", "OS"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], 
            SubsuperscriptBox["m", "e", "2"]], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["\[CapitalDelta]", "UV"]}], "+", "4"}], ")"}]}], 
      RowBox[{"4", " ", "\[Pi]"}]]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
For the wave-function renormalization constant we need the derivative of \
SigmaS+SigmaV evaluated at p.p=0\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PaXEvaluateUVIRSplit", "[", 
        RowBox[{
         RowBox[{"SigmaS", "+", "SigmaV"}], ",", 
         RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}], ",", 
         RowBox[{"PaXSeries", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"psq", ",", 
             RowBox[{
              RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "^", "2"}], ",", 
             "1"}], "}"}], "}"}]}], ",", 
         RowBox[{"PaXAnalytic", "\[Rule]", "True"}], ",", 
         RowBox[{"FCVerbose", "\[Rule]", "0"}]}], "]"}], "-", 
       RowBox[{"PaXEvaluateUVIRSplit", "[", 
        RowBox[{
         RowBox[{"SigmaS", "+", "SigmaV"}], ",", 
         RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}], ",", 
         RowBox[{"PaXSeries", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"psq", ",", 
             RowBox[{
              RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "^", "2"}], ",", 
             "0"}], "}"}], "}"}]}], ",", 
         RowBox[{"PaXAnalytic", "\[Rule]", "True"}], ",", 
         RowBox[{"FCVerbose", "\[Rule]", "0"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"psq", "-", 
       RowBox[{
        RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "^", "2"}]}], ")"}]}], 
    "]"}], "//", "FCHideEpsilon"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      SubscriptBox["\[CapitalDelta]", "IR"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], "-", "3"}], ")"}]}], 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SubsuperscriptBox["m", "e", "2"]}]]}], "-", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"3", " ", 
         RowBox[{"log", "(", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], 
           SubsuperscriptBox["m", "e", "2"]], ")"}]}]}], "+", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SubsuperscriptBox["m", "e", "2"]], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "-", "4", "+", 
       RowBox[{"3", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"log", "(", "\[Pi]", ")"}]}], "-", 
       RowBox[{"log", "(", "64", ")"}]}], ")"}]}], 
    RowBox[{"8", " ", "\[Pi]", " ", 
     SubsuperscriptBox["m", "e", "2"]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["as well as SigmaV at p.p=0", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "3", "]"}], "=", 
  RowBox[{
   RowBox[{"PaXEvaluateUVIRSplit", "[", 
    RowBox[{"SigmaV", ",", 
     RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}], ",", 
     RowBox[{"PaXSeries", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"psq", ",", 
         RowBox[{
          RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "^", "2"}], ",", "0"}], 
        "}"}], "}"}]}], ",", 
     RowBox[{"PaXAnalytic", "\[Rule]", "True"}]}], "]"}], "//", 
   "FCHideEpsilon"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SubsuperscriptBox["m", "e", "2"]], ")"}], "+", "2"}], ")"}]}], 
    RowBox[{"4", " ", "\[Pi]"}]], "+", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     SubscriptBox["\[CapitalDelta]", "UV"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]]}], 
    RowBox[{"4", " ", "\[Pi]"}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Combining both pieces we can determine ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "\[Psi]"], TraditionalForm]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False],
 " in the on-shell scheme"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
   RowBox[{"SMP", "[", "\"\<d_psi^OS\>\"", "]"}], "->", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"tmp", "[", "3", "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "^", "2"}], " ", 
      RowBox[{"tmp", "[", "2", "]"}]}]}], "]"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solOS", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"solOS", ",", "%"}], "]"}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "\[Psi]", "OS"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], 
            SubsuperscriptBox["m", "e", "2"]], ")"}]}], "-", 
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "IR"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Xi]", 
             FormBox[
              RowBox[{"V", "(", "1", ")"}],
              TraditionalForm]], "-", "3"}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "UV"], " ", 
          SubscriptBox["\[Xi]", 
           FormBox[
            RowBox[{"V", "(", "1", ")"}],
            TraditionalForm]]}], "+", "4"}], ")"}]}], 
      RowBox[{"4", " ", "\[Pi]"}]]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Photon self-energy", "Section"],

Cell["Again, first we obtain the amplitudes", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"ampPhotonSE", ",", "ampPhotonSECT"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FCTraceFactor", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"FCFAConvert", "[", 
       RowBox[{
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"Truncated", " ", "->", " ", "True"}], ",", 
          RowBox[{"PreFactor", "\[Rule]", "1"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ",", 
        RowBox[{"IncomingMomenta", "->", 
         RowBox[{"{", "q", "}"}]}], ",", "\n", 
        RowBox[{"OutgoingMomenta", "->", 
         RowBox[{"{", "q", "}"}]}], ",", 
        RowBox[{"LoopMomenta", "->", 
         RowBox[{"{", "l", "}"}]}], ",", 
        RowBox[{"DropSumOver", "->", "True"}], ",", 
        RowBox[{"UndoChiralSplittings", "->", "True"}], ",", 
        RowBox[{"ChangeDimension", "->", "D"}], ",", 
        RowBox[{"List", "->", "False"}], ",", 
        RowBox[{"SMP", "->", "True"}], ",", "\[IndentingNewLine]", 
        RowBox[{"FinalSubstitutions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZA", "\[Rule]", 
            RowBox[{"SMP", "[", "\"\<Z_A\>\"", "]"}]}], ",", 
           RowBox[{"Zpsi", "\[Rule]", 
            RowBox[{"SMP", "[", "\"\<Z_psi\>\"", "]"}]}], ",", 
           RowBox[{"Zxi", "\[Rule]", 
            RowBox[{"SMP", "[", "\"\<Z_xi\>\"", "]"}]}], ",", 
           RowBox[{
            RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "\[Rule]", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"4", "Pi", " ", 
              RowBox[{"SMP", "[", "\"\<alpha_fs\>\"", "]"}]}], "]"}]}]}], 
          "}"}]}]}], "]"}], "]"}], "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"diagPhotonSE", ",", "diagPhotonSECT"}], "}"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", "\[Alpha]", " ", 
       RowBox[{"tr", "(", 
        FormBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "e"], "-", 
            RowBox[{"\[Gamma]", "\[CenterDot]", 
             FormBox[
              FormBox["l",
               TraditionalForm],
              TraditionalForm]}]}], ")"}], ".", 
          SuperscriptBox["\[Gamma]", 
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm]], ".", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "e"], "+", 
            RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["q",
                 TraditionalForm], "-", 
                FormBox["l",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], ")"}]}], ")"}], ".", 
          SuperscriptBox["\[Gamma]", 
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm]]}],
         TraditionalForm], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          FormBox["l",
           TraditionalForm], "2"], "-", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l",
             TraditionalForm], "-", 
            FormBox["q",
             TraditionalForm]}], ")"}], "2"], "-", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["Z", "A"], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm]}]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["Z", "A"], "-", 
         SubscriptBox["Z", "\[Xi]"]}], ")"}]}], 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       SubscriptBox["Z", "\[Xi]"]}]], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["Z", "A"], "-", "1"}], ")"}], " ", 
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm], " ", 
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm]}]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["then we do the tensor decomposition", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampPhotonSE1", "=", 
  RowBox[{"TID", "[", 
   RowBox[{"ampPhotonSE", ",", "l", ",", 
    RowBox[{"ToPaVe", "\[Rule]", "True"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "D"}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        FormBox["q",
         TraditionalForm],
        TraditionalForm], "2"]}]], 
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["q",
             TraditionalForm],
            TraditionalForm], "2"], ",", 
          SubsuperscriptBox["m", "e", "2"], ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "D"}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], "4"], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["Lor1",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["Lor2",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "D"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{"D", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SubsuperscriptBox["m", "e", "2"], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["Lor1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["Lor2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["m", "e", "2"], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["Lor1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["Lor2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}]}], ")"}]}]}], "-", 
   FractionBox[
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SubsuperscriptBox["m", "e", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "D"}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["Lor1",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["Lor2",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}]}], "-", 
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["Lor1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["Lor2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "D"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["and finally obtain the explicit results.", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampPhotonSE2", "=", 
  RowBox[{
   RowBox[{"PaXEvaluateUVIRSplit", "[", 
    RowBox[{"ampPhotonSE1", ",", 
     RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}]}], "]"}], "//", 
   "FCHideEpsilon"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"9", " ", "\[Pi]", " ", 
      SuperscriptBox[
       FormBox[
        FormBox["q",
         TraditionalForm],
        TraditionalForm], "4"]}]], 
    RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["Lor1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["Lor2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "4"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SubsuperscriptBox["m", "e", "2"]], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SubsuperscriptBox["m", "e", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["q",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             FormBox[
              FormBox["q",
               TraditionalForm],
              TraditionalForm], "2"], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["m", "e", "2"]}]}], ")"}]}]], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["q",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["q",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["m", "e", "2"]}]}], ")"}]}]], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "e", "2"]}], "-", 
           SuperscriptBox[
            FormBox[
             FormBox["q",
              TraditionalForm],
             TraditionalForm], "2"]}], 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "e", "2"]}]], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["m", "e", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["q",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             FormBox[
              FormBox["q",
               TraditionalForm],
              TraditionalForm], "2"], "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["m", "e", "2"]}]}], ")"}]}]], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["q",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["q",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["m", "e", "2"]}]}], ")"}]}]], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "e", "2"]}], "-", 
           SuperscriptBox[
            FormBox[
             FormBox["q",
              TraditionalForm],
             TraditionalForm], "2"]}], 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "e", "2"]}]], ")"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "4"]}]}], ")"}]}]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", 
     SubscriptBox["\[CapitalDelta]", "UV"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["Lor1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["Lor2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}]}], ")"}]}], 
    RowBox[{"3", " ", "\[Pi]"}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["This is the counter-term amplitude", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampPhotonSECT2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampPhotonSECT", "//", 
     RowBox[{
      RowBox[{"ReplaceRepeated", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<Z_xi\>\"", "]"}], "\[Rule]", 
           RowBox[{"SMP", "[", "\"\<Z_A\>\"", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<Z_A\>\"", "]"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"alpha", " ", 
             RowBox[{"SMP", "[", "\"\<d_A\>\"", "]"}]}]}]}]}], "}"}]}], "]"}],
       "&"}]}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"#", ",", 
      RowBox[{"alpha", "\[Rule]", "1"}]}], "]"}], "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["\[Delta]", "A"], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        FormBox["Lor1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        FormBox["Lor2",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm]}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     FormBox[
      FormBox["q",
       TraditionalForm],
      TraditionalForm], "2"], " ", 
    SubscriptBox["\[Delta]", "A"], " ", 
    FormBox[
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox[
         FormBox["Lor1",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         FormBox["Lor2",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm]}]],
     TraditionalForm]}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Now we add the 1-loop SE diagram and the SE counter-term and discard all the \
finite pieces\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "4", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ampPhotonSECT2", "+", "ampPhotonSE2"}], ")"}], "//", 
    RowBox[{
     RowBox[{"SelectNotFree2", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"SMP", "[", "\"\<Delta_UV\>\"", "]"}], ",", 
         RowBox[{"SMP", "[", "\"\<d_A\>\"", "]"}]}], "}"}]}], "]"}], "&"}]}], 
   "//", "Simplify"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["q",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm]}], "-", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "\[Pi]", " ", 
       SubscriptBox["\[Delta]", "A"]}], "+", 
      RowBox[{"\[Alpha]", " ", 
       SubscriptBox["\[CapitalDelta]", "UV"]}]}], ")"}]}], 
   RowBox[{"3", " ", "\[Pi]"}]], TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Equating this to zero and solving for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "A"], TraditionalForm]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False],
 " we obtain the wave-function renormalization constant for the photon in the \
minimal subtraction schemes."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tmp", "[", "4", "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"SMP", "[", "\"\<d_A\>\"", "]"}]}], "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmp", "[", "5", "]"}], "=", 
  RowBox[{
   RowBox[{"sol", "[", "3", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SMP", "[", "\"\<d_A\>\"", "]"}], "->", 
      RowBox[{"SMP", "[", "\"\<d_A^MS\>\"", "]"}]}], ",", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<Delta_UV\>\"", "]"}], "\[Rule]", 
      RowBox[{"1", "/", "EpsilonUV"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solMS", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"solMS", ",", 
      RowBox[{"tmp", "[", "5", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmp", "[", "6", "]"}], "=", 
  RowBox[{
   RowBox[{"sol", "[", "3", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SMP", "[", "\"\<d_A\>\"", "]"}], "->", 
     RowBox[{"SMP", "[", "\"\<d_A^MSbar\>\"", "]"}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solMSbar", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"solMSbar", ",", 
      RowBox[{"tmp", "[", "6", "]"}]}], "]"}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "A", "MS"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Alpha]", 
      RowBox[{"3", " ", "\[Pi]", " ", 
       SubscriptBox["\[CurlyEpsilon]", "UV"]}]]}]}], "}"}], 
  TraditionalForm]], "Output"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "A", 
     OverscriptBox["MS", "\[LongDash]"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Alpha]", " ", 
       SubscriptBox["\[CapitalDelta]", "UV"]}], 
      RowBox[{"3", " ", "\[Pi]"}]]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", 
    RowBox[{"q", ",", "q"}], "]"}], "=", "qsq"}], ";"}]], "Input"],

Cell[TextData[{
 "Here we extract ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalPi]", "(", 
    SuperscriptBox["q", "2"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "7", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ampPhotonSE1", "//", "Simplify"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"FCI", "[", 
      RowBox[{
       RowBox[{"qsq", " ", 
        RowBox[{"MTD", "[", 
         RowBox[{"Lor1", ",", "Lor2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"FVD", "[", 
         RowBox[{"q", ",", "Lor1"}], "]"}], 
        RowBox[{"FVD", "[", 
         RowBox[{"q", ",", "Lor2"}], "]"}]}]}], "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "2"}], ")"}], " ", "qsq"}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "e", "2"]}]}], ")"}], " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
           RowBox[{"qsq", ",", 
            SubsuperscriptBox["m", "e", "2"], ",", 
            SubsuperscriptBox["m", "e", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
           SubsuperscriptBox["m", "e", "2"], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"D", "-", "1"}], ")"}], " ", "qsq"}]], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "This is the derivative of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalPi]", "(", 
    SuperscriptBox["q", "2"], ")"}], TraditionalForm]]],
 " evaluated at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["q", "2"], "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tmp", "[", "8", "]"}], "=", 
   RowBox[{"FCHideEpsilon", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PaXEvaluateUVIRSplit", "[", 
        RowBox[{
         RowBox[{"qsq", " ", 
          RowBox[{"tmp", "[", "7", "]"}]}], ",", 
         RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}], ",", 
         RowBox[{"PaXSeries", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"qsq", ",", "0", ",", "1"}], "}"}], "}"}]}], ",", 
         RowBox[{"PaXAnalytic", "\[Rule]", "True"}]}], "]"}], "/", "qsq"}], 
      ")"}], "-", 
     RowBox[{"PaXEvaluateUVIRSplit", "[", 
      RowBox[{
       RowBox[{"qsq", " ", "tmp3"}], ",", 
       RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}], ",", 
       RowBox[{"PaXSeries", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"qsq", ",", "0", ",", "0"}], "}"}], "}"}]}], ",", 
       RowBox[{"PaXAnalytic", "\[Rule]", "True"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SubsuperscriptBox["m", "e", "2"]], ")"}]}], 
    RowBox[{"3", " ", "\[Pi]"}]], "+", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     SubscriptBox["\[CapitalDelta]", "UV"]}], 
    RowBox[{"3", " ", "\[Pi]"}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "and from here we obtain ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "A"], TraditionalForm]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False],
 " in the on-shell scheme"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tmp", "[", "9", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"SMP", "[", "\"\<d_A^OS\>\"", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"FCFactorOut", "[", 
      RowBox[{
       RowBox[{"tmp", "[", "8", "]"}], ",", 
       RowBox[{
        RowBox[{"SMP", "[", "\"\<alpha_fs\>\"", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "Pi"}], ")"}]}]}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solOS", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"solOS", ",", 
      RowBox[{"tmp", "[", "9", "]"}]}], "]"}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    SubsuperscriptBox["\[Delta]", "A", "OS"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"log", "(", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], 
           SubsuperscriptBox["m", "e", "2"]], ")"}], "+", 
         SubscriptBox["\[CapitalDelta]", "UV"]}], ")"}]}], 
      RowBox[{"3", " ", "\[Pi]"}]]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Electron photon vertex", "Section"],

Cell["The last piece is the vertex diagram", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"ampVertex", ",", "ampVertexCT"}], "}"}], "=", 
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FCFAConvert", "[", 
       RowBox[{
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"Truncated", " ", "->", " ", "True"}], ",", 
          RowBox[{"PreFactor", "\[Rule]", "1"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ",", 
        RowBox[{"IncomingMomenta", "->", 
         RowBox[{"{", 
          RowBox[{"p1", ",", "k"}], "}"}]}], ",", "\n", 
        RowBox[{"OutgoingMomenta", "->", 
         RowBox[{"{", "p2", "}"}]}], ",", 
        RowBox[{"LoopMomenta", "->", 
         RowBox[{"{", "l", "}"}]}], ",", 
        RowBox[{"DropSumOver", "->", "True"}], ",", 
        RowBox[{"UndoChiralSplittings", "->", "True"}], ",", 
        RowBox[{"ChangeDimension", "->", "D"}], ",", 
        RowBox[{"List", "->", "False"}], ",", 
        RowBox[{"SMP", "->", "True"}], ",", 
        RowBox[{"FinalSubstitutions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "\[Rule]", 
            RowBox[{"p2", "-", "p1"}]}], ",", 
           RowBox[{"ZA", "\[Rule]", 
            RowBox[{"SMP", "[", "\"\<Z_A\>\"", "]"}]}], ",", 
           RowBox[{"Zpsi", "\[Rule]", 
            RowBox[{"SMP", "[", "\"\<Z_psi\>\"", "]"}]}], ",", 
           RowBox[{"Ze", "\[Rule]", 
            RowBox[{"SMP", "[", "\"\<Z_e\>\"", "]"}]}]}], "}"}]}]}], "]"}], 
      "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{"diagVertex", ",", "diagVertexCT"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "^", "3"}], "\[Rule]", 
       RowBox[{"4", "Pi", " ", 
        RowBox[{"SMP", "[", "\"\<alpha_fs\>\"", "]"}], 
        RowBox[{"SMP", "[", "\"\<e\>\"", "]"}]}]}]}], "]"}], 
    "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", "\[Alpha]", " ", "\<\"e\"\>", " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor3",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "e"], "+", 
          RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
           FormBox[
            FormBox[
             RowBox[{
              FormBox["l",
               TraditionalForm], "-", 
              FormBox["p1",
               TraditionalForm], "+", 
              FormBox["p2",
               TraditionalForm]}],
             TraditionalForm],
            TraditionalForm], ")"}]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "e"], "+", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["l",
             TraditionalForm],
            TraditionalForm]}]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor3",
           TraditionalForm],
          TraditionalForm]]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          FormBox["l",
           TraditionalForm], "2"], "-", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox["l",
              TraditionalForm], "-", 
             FormBox["p1",
              TraditionalForm], "+", 
             FormBox["p2",
              TraditionalForm]}],
            TraditionalForm], ")"}], "2"], "-", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox["l",
            TraditionalForm], "-", 
           FormBox["p1",
            TraditionalForm]}],
          TraditionalForm], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", "\[Alpha]", " ", "\<\"e\"\>", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["p1",
              TraditionalForm], "-", 
             FormBox["l",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "e"], "+", 
          RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
           FormBox[
            FormBox[
             RowBox[{
              FormBox["l",
               TraditionalForm], "-", 
              FormBox["p1",
               TraditionalForm], "+", 
              FormBox["p2",
               TraditionalForm]}],
             TraditionalForm],
            TraditionalForm], ")"}]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "e"], "+", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["l",
             TraditionalForm],
            TraditionalForm]}]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l",
              TraditionalForm], "-", 
             FormBox["p1",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          FormBox["l",
           TraditionalForm], "2"], "-", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox["l",
              TraditionalForm], "-", 
             FormBox["p1",
              TraditionalForm], "+", 
             FormBox["p2",
              TraditionalForm]}],
            TraditionalForm], ")"}], "2"], "-", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox["l",
            TraditionalForm], "-", 
           FormBox["p1",
            TraditionalForm]}],
          TraditionalForm], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox["l",
            TraditionalForm], "-", 
           FormBox["p1",
            TraditionalForm]}],
          TraditionalForm], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", "\[Alpha]", " ", "\<\"e\"\>", " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["p1",
              TraditionalForm], "-", 
             FormBox["l",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "e"], "+", 
          RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
           FormBox[
            FormBox[
             RowBox[{
              FormBox["l",
               TraditionalForm], "-", 
              FormBox["p1",
               TraditionalForm], "+", 
              FormBox["p2",
               TraditionalForm]}],
             TraditionalForm],
            TraditionalForm], ")"}]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "e"], "+", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["l",
             TraditionalForm],
            TraditionalForm]}]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l",
              TraditionalForm], "-", 
             FormBox["p1",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          FormBox["l",
           TraditionalForm], "2"], "-", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox["l",
              TraditionalForm], "-", 
             FormBox["p1",
              TraditionalForm], "+", 
             FormBox["p2",
              TraditionalForm]}],
            TraditionalForm], ")"}], "2"], "-", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox["l",
            TraditionalForm], "-", 
           FormBox["p1",
            TraditionalForm]}],
          TraditionalForm], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox["l",
            TraditionalForm], "-", 
           FormBox["p1",
            TraditionalForm]}],
          TraditionalForm], ")"}], "2"]}]]}], ",", 
    RowBox[{"\[ImaginaryI]", " ", "\<\"e\"\>", " ", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["Lor1",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         SubscriptBox["Z", "A"]], " ", 
        SubscriptBox["Z", "e"], " ", 
        SubscriptBox["Z", "\[Psi]"]}], "-", "1"}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
The result of the tensor reduction is quite large, since we keep the full \
gauge dependence and do not specify the kinematics\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampVertex1", "=", 
  RowBox[{"TID", "[", 
   RowBox[{"ampVertex", ",", "l", ",", 
    RowBox[{"ToPaVe", "\[Rule]", "True"}], ",", 
    RowBox[{"UsePaVeBasis", "\[Rule]", "True"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    FormBox[
     TagBox[
      FormBox[
       RowBox[{
        SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm]}], ")"}]}], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], ",", 
         SubsuperscriptBox["m", "e", "2"], ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm],
      HoldForm],
     TraditionalForm], " ", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["Lor1",
       TraditionalForm],
      TraditionalForm]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "D"}], "-", 
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]], "+", "3"}], ")"}], " ", "\[Alpha]", 
    " ", "\<\"e\"\>"}], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "D"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["Lor1",
       TraditionalForm],
      TraditionalForm]], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"C\"\>", "\<\"00\"\>"], "(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", "\<\"e\"\>"}], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "D"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p1",
       TraditionalForm],
      TraditionalForm]}], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["p1",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        FormBox["Lor1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"C\"\>", "\<\"11\"\>"], "(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", "\<\"e\"\>"}], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "D"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm]}], "+", 
      RowBox[{
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm]}]}], ")"}], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"C\"\>", "\<\"12\"\>"], "(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", "\<\"e\"\>"}], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "D"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p2",
       TraditionalForm],
      TraditionalForm]}], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["p2",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        FormBox["Lor1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"C\"\>", "\<\"22\"\>"], "(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", "\<\"e\"\>"}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], "(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "D"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["Lor1",
          TraditionalForm],
         TraditionalForm]]}], "-", 
      RowBox[{"D", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]]}], "+", 
      RowBox[{"D", " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{"D", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{"8", " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubscriptBox["m", "e"]}]}], ")"}], " ", "\<\"e\"\>"}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"C\"\>", "\<\"2\"\>"], "(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "+", 
      RowBox[{"D", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "+", 
      RowBox[{"D", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["Lor1",
          TraditionalForm],
         TraditionalForm]]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]]}], "-", 
      RowBox[{"D", " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{"D", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{"8", " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubscriptBox["m", "e"]}]}], ")"}], " ", "\<\"e\"\>"}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]]}], ")"}], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FormBox[
           TagBox[
            FormBox[
             RowBox[{
              SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
              RowBox[{"0", ",", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], ",", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], ",", "0", ",", "0", ",", 
               SubsuperscriptBox["m", "e", "2"]}], ")"}],
             TraditionalForm],
            HoldForm],
           TraditionalForm]}], "-", 
         RowBox[{"2", " ", 
          FormBox[
           RowBox[{
            SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], "(", 
            RowBox[{"0", ",", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], ",", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], ",", "0", ",", "0", ",", 
             SubsuperscriptBox["m", "e", "2"]}], ")"}],
           TraditionalForm]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FormBox[
           TagBox[
            FormBox[
             RowBox[{
              SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
              RowBox[{"0", ",", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], ",", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], ",", "0", ",", "0", ",", 
               SubsuperscriptBox["m", "e", "2"]}], ")"}],
             TraditionalForm],
            HoldForm],
           TraditionalForm]}], "-", 
         RowBox[{"2", " ", 
          FormBox[
           RowBox[{
            SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], "(", 
            RowBox[{"0", ",", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], ",", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], ",", "0", ",", "0", ",", 
             SubsuperscriptBox["m", "e", "2"]}], ")"}],
           TraditionalForm]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FormBox[
           TagBox[
            FormBox[
             RowBox[{
              SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
              RowBox[{"0", ",", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], ",", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], ",", "0", ",", "0", ",", 
               SubsuperscriptBox["m", "e", "2"]}], ")"}],
             TraditionalForm],
            HoldForm],
           TraditionalForm]}], "-", 
         RowBox[{"2", " ", 
          FormBox[
           RowBox[{
            SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], "(", 
            RowBox[{"0", ",", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], ",", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], ",", "0", ",", "0", ",", 
             SubsuperscriptBox["m", "e", "2"]}], ")"}],
           TraditionalForm]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FormBox[
           TagBox[
            FormBox[
             RowBox[{
              SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
              RowBox[{"0", ",", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], ",", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], ",", "0", ",", "0", ",", 
               SubsuperscriptBox["m", "e", "2"]}], ")"}],
             TraditionalForm],
            HoldForm],
           TraditionalForm]}], "-", 
         RowBox[{"2", " ", 
          FormBox[
           RowBox[{
            SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], "(", 
            RowBox[{"0", ",", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], ",", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], ",", "0", ",", "0", ",", 
             SubsuperscriptBox["m", "e", "2"]}], ")"}],
           TraditionalForm]}]}], ")"}], " ", 
       SubscriptBox["m", "e"]}]}], ")"}], " ", "\<\"e\"\>"}], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]]}], ")"}], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"D\"\>", "\<\"00\"\>"], "(", 
      RowBox[{"0", ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["Lor1",
          TraditionalForm],
         TraditionalForm]]}]}], ")"}], " ", "\<\"e\"\>"}], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]]}], ")"}], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["p1",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        FormBox["Lor1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"D\"\>", "\<\"22\"\>"], "(", 
      RowBox[{"0", ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm]}], ")"}]}]}], ")"}], " ", "\<\"e\"\>"}], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]]}], ")"}], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["p2",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        FormBox["Lor1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"D\"\>", "\<\"33\"\>"], "(", 
      RowBox[{"0", ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm]}], ")"}]}]}], ")"}], " ", "\<\"e\"\>"}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]]}], ")"}], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"D\"\>", "\<\"2\"\>"], "(", 
      RowBox[{"0", ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SuperscriptBox["\[Gamma]", 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], ".", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm]}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm]}], ")"}]}]}], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"]}]}], ")"}], " ", "\<\"e\"\>"}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]]}], ")"}], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"D\"\>", "\<\"3\"\>"], "(", 
      RowBox[{"0", ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SuperscriptBox["\[Gamma]", 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], ".", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm]}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}]}], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"]}]}], ")"}], " ", "\<\"e\"\>"}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    FormBox[
     TagBox[
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm]}], ")"}]}], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], ",", 
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm],
      HoldForm],
     TraditionalForm], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", " ", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["Lor1",
          TraditionalForm],
         TraditionalForm]], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["Lor1",
          TraditionalForm],
         TraditionalForm]], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["Lor1",
          TraditionalForm],
         TraditionalForm]], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{"D", " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{"D", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{"4", " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{"4", " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "+", 
      RowBox[{"D", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]]}]}], ")"}], " ", "\<\"e\"\>"}], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]]}], ")"}], " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\<\"D\"\>", "\<\"23\"\>"], "(", 
      RowBox[{"0", ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], ")"}]}], "+", 
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], "2"]}], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm], "2"], ",", 
       SuperscriptBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm], "2"], ",", "0", ",", "0", ",", 
       SubsuperscriptBox["m", "e", "2"], ",", 
       SubsuperscriptBox["m", "e", "2"]}], ")"}],
     TraditionalForm], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubsuperscriptBox["m", "e", "2"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubscriptBox["m", "e"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SubscriptBox["m", "e"]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm]}]}], ")"}], " ", "\<\"e\"\>"}]}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
As we are interested in the UV piece only, there is no need to obtain the \
full analytic result\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "10", "]"}], "=", 
  RowBox[{"PaXEvaluateUV", "[", 
   RowBox[{"ampVertex1", ",", 
    RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
     RowBox[{"1", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", "\<\"e\"\>", " ", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["Lor1",
       TraditionalForm],
      TraditionalForm]], " ", 
    SubscriptBox["\[Xi]", 
     FormBox[
      RowBox[{"V", "(", "1", ")"}],
      TraditionalForm]]}], 
   RowBox[{"4", " ", "\[Pi]", " ", 
    SubscriptBox["\[CurlyEpsilon]", "UV"]}]], TraditionalForm]], "Output"]
}, Open  ]],

Cell["This is the amplitude from the counter-term vertex", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampVertexCT2", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"ampVertexCT", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"SMP", "[", "\"\<Z_A\>\"", "]"}], "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"alpha", " ", 
            RowBox[{"SMP", "[", "\"\<d_A\>\"", "]"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"SMP", "[", "\"\<Z_e\>\"", "]"}], "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"alpha", " ", 
            RowBox[{"SMP", "[", "\"\<d_e\>\"", "]"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"SMP", "[", "\"\<Z_psi\>\"", "]"}], "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"alpha", " ", 
            RowBox[{"SMP", "[", "\"\<d_psi\>\"", "]"}]}]}]}]}], "}"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"alpha", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"alpha", "\[Rule]", "1"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"\[ImaginaryI]", " ", "\<\"e\"\>", " ", 
   SuperscriptBox["\[Gamma]", 
    FormBox[
     FormBox["Lor1",
      TraditionalForm],
     TraditionalForm]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Delta]", "A"], "2"], "+", 
     SubscriptBox["\[Delta]", "\[Psi]"], "+", 
     SubscriptBox["\[Delta]", "e"]}], ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["Adding both amplitudes and equating them to zero gives", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "11", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cancel", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"tmp", "[", "10", "]"}], "+", "ampVertexCT2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"FCI", " ", "[", 
          RowBox[{"I", " ", 
           RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], " ", 
           RowBox[{"GAD", "[", "Lor1", "]"}]}], "]"}]}], ")"}]}], "]"}], "//",
      "Simplify"}], ")"}], "\[Equal]", "0"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "\[Pi]", " ", 
       SubscriptBox["\[CurlyEpsilon]", "UV"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Delta]", "A"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Delta]", "\[Psi]"], "+", 
            SubscriptBox["\[Delta]", "e"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Alpha]", " ", 
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]]}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SubscriptBox["\[CurlyEpsilon]", "UV"]}]]}], "\[LongEqual]", "0"}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "After plugging in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "\[Psi]"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "m"], TraditionalForm]]],
 " that were determined previously, we can confirm Ward\[CloseCurlyQuote]s \
identity which fixes the relation between\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "A"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "e"], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tmp", "[", "11", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<d_psi\>\"", "]"}], "->", 
      RowBox[{"SMP", "[", "\"\<d_psi^MS\>\"", "]"}]}], "}"}]}], "/.", 
   "solMS"}], "]"}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "A"], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Delta]", "e"]}]}], "\[LongEqual]", "0"}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tmp", "[", "11", "]"}], "/.", 
     RowBox[{"EpsilonUV", "\[Rule]", 
      RowBox[{"1", "/", 
       RowBox[{"SMP", "[", "\"\<Delta_UV\>\"", "]"}]}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<d_psi\>\"", "]"}], "->", 
      RowBox[{"SMP", "[", "\"\<d_psi^MSbar\>\"", "]"}]}], "}"}]}], "/.", 
   "solMSbar"}], "]"}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "A"], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Delta]", "e"]}]}], "\[LongEqual]", "0"}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Finally, we want to look at the vertex in the on-shell scheme\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", 
    RowBox[{"p1", ",", "p1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "^", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", 
    RowBox[{"p2", ",", "p2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "^", "2"}]}], ";"}]}], "Input"],

Cell["\<\
Here we sandwich the amplitude between two spinors with 4-momenta p1 and p2.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tmp", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SpinorUBarD", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}]}], "]"}], ".", "ampVertex", 
      ".", 
      RowBox[{"SpinorUD", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}]}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"TID", "[", 
       RowBox[{"#", ",", "l", ",", 
        RowBox[{"UsePaVeBasis", "\[Rule]", "True"}], ",", 
        RowBox[{"ToPaVe", "\[Rule]", "True"}]}], "]"}], "&"}]}], "//", 
    "DiracSimplify"}]}], ";"}]], "Input"],

Cell["Collecting the terms ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "13", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ExpandScalarProduct", "[", 
      RowBox[{"tmp", "[", "12", "]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"FCI", "@", 
       RowBox[{"FVD", "[", 
        RowBox[{"p1", ",", "Lor1"}], "]"}]}], "->", 
      RowBox[{"FCI", "[", 
       RowBox[{
        RowBox[{"FVD", "[", 
         RowBox[{"p1p2", ",", "Lor1"}], "]"}], "-", 
        RowBox[{"FVD", "[", 
         RowBox[{"p2", ",", "Lor1"}], "]"}]}], "]"}]}]}], ")"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "LorentzIndex"}], "]"}], "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\<\"e\"\>", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FormBox["\<\"\[CurlyPhi]\"\>",
        TraditionalForm], 
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox["m", "e"],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], ")"}], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["Lor1",
        TraditionalForm],
       TraditionalForm]], ".", 
     RowBox[{"(", 
      RowBox[{
       FormBox["\<\"\[CurlyPhi]\"\>",
        TraditionalForm], 
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox["m", "e"],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "e", "2"]}]}], ",", 
            SubsuperscriptBox["m", "e", "2"], ",", 
            SubsuperscriptBox["m", "e", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "-", 
      RowBox[{"6", " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "e", "2"]}]}], ",", 
            SubsuperscriptBox["m", "e", "2"], ",", 
            SubsuperscriptBox["m", "e", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "+", 
      RowBox[{"4", " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
           RowBox[{
            SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
            SubsuperscriptBox["m", "e", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "+", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
           RowBox[{"0", ",", "0", ",", "0"}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "-", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
          RowBox[{"0", ",", "0", ",", "0"}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       FormBox[
        TagBox[
         FormBox[
          RowBox[{
           SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
           RowBox[{
            SubsuperscriptBox["m", "e", "2"], ",", 
            SubsuperscriptBox["m", "e", "2"], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "e", "2"]}]}], ",", 
            SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
            SubsuperscriptBox["m", "e", "2"]}], ")"}],
          TraditionalForm],
         HoldForm],
        TraditionalForm]}], "-", 
      RowBox[{"2", " ", "D", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"00\"\>"], "(", 
         RowBox[{
          SubsuperscriptBox["m", "e", "2"], ",", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "e", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], ",", 
          SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
          SubsuperscriptBox["m", "e", "2"], ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm]}], "+", 
      RowBox[{"4", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"00\"\>"], "(", 
         RowBox[{
          SubsuperscriptBox["m", "e", "2"], ",", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "e", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], ",", 
          SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
          SubsuperscriptBox["m", "e", "2"], ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm]}]}], ")"}]}], "-", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\<\"e\"\>", " ", 
    SubscriptBox["m", "e"], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["p1p2",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        FormBox["Lor1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FormBox["\<\"\[CurlyPhi]\"\>",
        TraditionalForm], 
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox["m", "e"],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{
       FormBox["\<\"\[CurlyPhi]\"\>",
        TraditionalForm], 
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox["m", "e"],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], "(", 
         RowBox[{
          SubsuperscriptBox["m", "e", "2"], ",", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "e", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], ",", 
          SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
          SubsuperscriptBox["m", "e", "2"], ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm]}], "+", 
      RowBox[{"D", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"11\"\>"], "(", 
         RowBox[{
          SubsuperscriptBox["m", "e", "2"], ",", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "e", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], ",", 
          SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
          SubsuperscriptBox["m", "e", "2"], ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm]}], "-", 
      RowBox[{"2", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"11\"\>"], "(", 
         RowBox[{
          SubsuperscriptBox["m", "e", "2"], ",", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "e", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], ",", 
          SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
          SubsuperscriptBox["m", "e", "2"], ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm]}], "+", 
      RowBox[{"D", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"12\"\>"], "(", 
         RowBox[{
          SubsuperscriptBox["m", "e", "2"], ",", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "e", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], ",", 
          SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
          SubsuperscriptBox["m", "e", "2"], ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm]}], "-", 
      RowBox[{"2", " ", 
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"12\"\>"], "(", 
         RowBox[{
          SubsuperscriptBox["m", "e", "2"], ",", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "e", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], ",", 
          SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
          SubsuperscriptBox["m", "e", "2"], ",", 
          SubsuperscriptBox["m", "e", "2"]}], ")"}],
        TraditionalForm]}]}], ")"}]}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
and applying Gordon decomposition we can bring the expression to the form \
dictated by the Lorentz covariance.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tmp", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], " ", "I"}], ")"}]}], 
        RowBox[{"tmp", "[", "13", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FCI", "[", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{"p1p2", ",", "i_"}], "]"}], 
           RowBox[{
            RowBox[{"SpinorUBarD", "[", 
             RowBox[{"p2", ",", "m_"}], "]"}], ".", 
            RowBox[{"SpinorUBarD", "[", 
             RowBox[{"p1", ",", "m_"}], "]"}]}]}], "]"}], "\[RuleDelayed]", 
         RowBox[{"FCI", "[", 
          RowBox[{
           RowBox[{"SpinorUBarD", "[", 
            RowBox[{"p2", ",", "m"}], "]"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m", " ", 
              RowBox[{"GAD", "[", "i", "]"}]}], "-", 
             RowBox[{"I", " ", 
              RowBox[{"DiracSigma", "[", 
               RowBox[{
                RowBox[{"GAD", "[", "i", "]"}], ",", 
                RowBox[{"GSD", "[", 
                 RowBox[{"p2", "-", "p1"}], "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"SpinorUD", "[", 
            RowBox[{"p1", ",", "m"}], "]"}]}], "]"}]}], "}"}]}], ")"}], "//", 
     "DotSimplify"}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "LorentzIndex"}], "]"}], "&"}]}]}], ";"}]], "Input"],

Cell[TextData[{
 "This is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "2"], "(", "0", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "15", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"SelectNotFree2", "[", 
     RowBox[{
      RowBox[{"tmp", "[", "14", "]"}], ",", "DiracSigma"}], "]"}], "/", 
    RowBox[{"FCI", "[", 
     RowBox[{
      RowBox[{"I", "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"SpinorUBarD", "[", 
        RowBox[{"p2", ",", 
         RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}]}], "]"}], ".", " ", 
       RowBox[{"DiracSigma", "[", 
        RowBox[{
         RowBox[{"GAD", "[", "Lor1", "]"}], ",", 
         RowBox[{"GSD", "[", 
          RowBox[{"p2", "-", "p1"}], "]"}]}], "]"}], ".", 
       RowBox[{"SpinorUBarD", "[", 
        RowBox[{"p1", ",", 
         RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}]}], "]"}]}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"16", " ", 
   SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
   SubsuperscriptBox["m", "e", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], "(", 
        RowBox[{
         SubsuperscriptBox["m", "e", "2"], ",", 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "e", "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm]}], ")"}]}]}], ",", 
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D", "-", "2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         RowBox[{
          SubscriptBox["\<\"C\"\>", "\<\"11\"\>"], "(", 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], ",", 
           RowBox[{
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "e", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}]}], ",", 
           SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
           SubsuperscriptBox["m", "e", "2"], ",", 
           SubsuperscriptBox["m", "e", "2"]}], ")"}],
         TraditionalForm], "+", 
        FormBox[
         RowBox[{
          SubscriptBox["\<\"C\"\>", "\<\"12\"\>"], "(", 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], ",", 
           RowBox[{
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "e", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}]}], ",", 
           SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
           SubsuperscriptBox["m", "e", "2"], ",", 
           SubsuperscriptBox["m", "e", "2"]}], ")"}],
         TraditionalForm]}], ")"}]}]}], ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "its explicit value reproduces the beautiful result by Schwinger for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g", "-", "2"}], ")"}], "/", "2"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PaXEvaluateUVIRSplit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tmp", "[", "15", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FCI", "[", 
       RowBox[{"SPD", "[", 
        RowBox[{"p1", ",", "p2"}], "]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "^", "2"}]}], "}"}]}], ",", 
   RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}]}], "]"}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox["\[Alpha]", 
   RowBox[{"2", " ", "\[Pi]"}]], TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "We need ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "1"], "(", "0", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to recover the on-shell renormalization condition"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "16", "]"}], "=", 
  RowBox[{"Cancel", "[", 
   RowBox[{
    RowBox[{"DotSimplify", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tmp", "[", "14", "]"}], "/.", 
       RowBox[{"p2", "\[Rule]", "p1"}]}], ")"}], "]"}], "/", 
    RowBox[{"FCI", "[", 
     RowBox[{
      RowBox[{"SpinorUBarD", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}]}], "]"}], ".", " ", 
      RowBox[{"GAD", "[", "Lor1", "]"}], ".", 
      RowBox[{"SpinorUD", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}]}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"4", " ", 
   SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", " ", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
          RowBox[{"0", ",", 
           SubsuperscriptBox["m", "e", "2"], ",", 
           SubsuperscriptBox["m", "e", "2"]}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm]}], "-", 
     RowBox[{"6", " ", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
          RowBox[{"0", ",", 
           SubsuperscriptBox["m", "e", "2"], ",", 
           SubsuperscriptBox["m", "e", "2"]}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
           SubsuperscriptBox["m", "e", "2"]}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm]}], "+", 
     RowBox[{
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]], " ", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
          RowBox[{"0", ",", "0", ",", "0"}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm]}], "-", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"0", ",", "0", ",", "0"}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], "+", 
     RowBox[{"4", " ", 
      SubsuperscriptBox["m", "e", "2"], " ", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
          RowBox[{
           SubsuperscriptBox["m", "e", "2"], ",", 
           SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
           SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
           SubsuperscriptBox["m", "e", "2"]}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "D", " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"00\"\>"], "(", 
        RowBox[{
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"00\"\>"], "(", 
        RowBox[{
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm]}], "-", 
     RowBox[{"8", " ", 
      SubsuperscriptBox["m", "e", "2"], " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], "(", 
        RowBox[{
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", "D", " ", 
      SubsuperscriptBox["m", "e", "2"], " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"11\"\>"], "(", 
        RowBox[{
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", 
      SubsuperscriptBox["m", "e", "2"], " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"11\"\>"], "(", 
        RowBox[{
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", "D", " ", 
      SubsuperscriptBox["m", "e", "2"], " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"12\"\>"], "(", 
        RowBox[{
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", 
      SubsuperscriptBox["m", "e", "2"], " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"12\"\>"], "(", 
        RowBox[{
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", "0", ",", 
         SubsuperscriptBox["m", "e", "2"], ",", 
         SubsuperscriptBox["m", "e", "2"]}], ")"}],
       TraditionalForm]}]}], ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "17", "]"}], "=", 
  RowBox[{
   RowBox[{"PaXEvaluateUVIRSplit", "[", 
    RowBox[{
     RowBox[{"tmp", "[", "16", "]"}], ",", 
     RowBox[{"PaXImplicitPrefactor", "\[Rule]", 
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "Pi"}], ")"}], "^", "D"}]}]}]}], "]"}], "//", 
   "FCHideEpsilon"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"3", " ", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], 
            SubsuperscriptBox["m", "e", "2"]], ")"}]}]}], "-", "4", "+", 
        RowBox[{"3", " ", 
         RowBox[{"log", "(", 
          RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"log", "(", "\[Pi]", ")"}]}], "-", 
        RowBox[{"log", "(", "64", ")"}]}], ")"}]}], 
     RowBox[{"4", " ", "\[Pi]"}]]}], "-", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     SubscriptBox["\[CapitalDelta]", "IR"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], "-", "3"}], ")"}]}], 
    RowBox[{"4", " ", "\[Pi]"}]], "+", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     SubscriptBox["\[CapitalDelta]", "UV"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]]}], 
    RowBox[{"4", " ", "\[Pi]"}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Adding things up we again confirm Ward\[CloseCurlyQuote]s identity, this time \
in the on-shell scheme\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tmp", "[", "17", "]"}], "+", 
        RowBox[{"(", 
         RowBox[{"ampVertexCT2", "/", 
          RowBox[{"(", 
           RowBox[{"I", " ", 
            RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], 
            RowBox[{"FCI", "[", 
             RowBox[{"GAD", "[", "Lor1", "]"}], "]"}]}], ")"}]}], ")"}]}], 
       ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SMP", "[", "\"\<d_psi\>\"", "]"}], "->", 
        RowBox[{"SMP", "[", "\"\<d_psi^OS\>\"", "]"}]}], "}"}]}], "/.", 
     "solOS"}], ")"}], "\[Equal]", "0"}], "]"}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]", "A"], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Delta]", "e"]}]}], "\[LongEqual]", "0"}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell["At the end we summarize our results", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solOS", "//", "TableForm"}]], "Input"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        SubsuperscriptBox["\[Delta]", "A", "OS"], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"log", "(", 
              FractionBox[
               SuperscriptBox["\[Mu]", "2"], 
               SubsuperscriptBox["m", "e", "2"]], ")"}], "+", 
             SubscriptBox["\[CapitalDelta]", "UV"]}], ")"}]}], 
          RowBox[{"3", " ", "\[Pi]"}]]}]}]},
      {
       RowBox[{
        SubsuperscriptBox["\[Delta]", "m", "OS"], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SubsuperscriptBox["m", "e", "2"]], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["\[CapitalDelta]", "UV"]}], "+", "4"}], ")"}]}], 
          RowBox[{"4", " ", "\[Pi]"}]]}]}]},
      {
       RowBox[{
        SubsuperscriptBox["\[Delta]", "\[Psi]", "OS"], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SubsuperscriptBox["m", "e", "2"]], ")"}]}], "-", 
             RowBox[{
              SubscriptBox["\[CapitalDelta]", "IR"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Xi]", 
                 FormBox[
                  RowBox[{"V", "(", "1", ")"}],
                  TraditionalForm]], "-", "3"}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["\[CapitalDelta]", "UV"], " ", 
              SubscriptBox["\[Xi]", 
               FormBox[
                RowBox[{"V", "(", "1", ")"}],
                TraditionalForm]]}], "+", "4"}], ")"}]}], 
          RowBox[{"4", " ", "\[Pi]"}]]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solMS", "//", "TableForm"}]], "Input"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        SubsuperscriptBox["\[Delta]", "A", "MS"], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["\[Alpha]", 
          RowBox[{"3", " ", "\[Pi]", " ", 
           SubscriptBox["\[CurlyEpsilon]", "UV"]}]]}]}]},
      {
       RowBox[{
        SubsuperscriptBox["\[Delta]", "m", "MS"], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Alpha]"}], 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SubscriptBox["\[CurlyEpsilon]", "UV"]}]]}]}]},
      {
       RowBox[{
        SubsuperscriptBox["\[Delta]", "\[Psi]", "MS"], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Alpha]", " ", 
           SubscriptBox["\[Xi]", 
            FormBox[
             RowBox[{"V", "(", "1", ")"}],
             TraditionalForm]]}], 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SubscriptBox["\[CurlyEpsilon]", "UV"]}]]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solMSbar", "//", "TableForm"}]], "Input"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        SubsuperscriptBox["\[Delta]", "A", 
         OverscriptBox["MS", "\[LongDash]"]], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Alpha]", " ", 
           SubscriptBox["\[CapitalDelta]", "UV"]}], 
          RowBox[{"3", " ", "\[Pi]"}]]}]}]},
      {
       RowBox[{
        SubsuperscriptBox["\[Delta]", "m", 
         OverscriptBox["MS", "\[LongDash]"]], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Alpha]", " ", 
           SubscriptBox["\[CapitalDelta]", "UV"]}], 
          RowBox[{"4", " ", "\[Pi]"}]]}]}]},
      {
       RowBox[{
        SubsuperscriptBox["\[Delta]", "\[Psi]", 
         OverscriptBox["MS", "\[LongDash]"]], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Alpha]", " ", 
           SubscriptBox["\[CapitalDelta]", "UV"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox[
             RowBox[{"V", "(", "1", ")"}],
             TraditionalForm]]}], 
          RowBox[{"4", " ", "\[Pi]"}]]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{952, 930},
WindowMargins->{{388, Automatic}, {37, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 299, 8, 91, "Input"],
Cell[CellGroupData[{
Cell[904, 34, 2282, 63, 26, "Print"],
Cell[3189, 99, 1067, 29, 26, "Print"],
Cell[4259, 130, 223, 4, 26, "Print"],
Cell[4485, 136, 208, 4, 26, "Print"],
Cell[4696, 142, 1841, 53, 26, "Print"],
Cell[6540, 197, 393, 12, 23, "Print"],
Cell[6936, 211, 1091, 29, 26, "Print"],
Cell[8030, 242, 235, 5, 26, "Print"],
Cell[8268, 249, 212, 4, 26, "Print"],
Cell[8483, 255, 920, 26, 26, "Print"],
Cell[9406, 283, 937, 26, 26, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10392, 315, 233, 7, 52, "Input"],
Cell[10628, 324, 50, 0, 23, "Print"]
}, Open  ]],
Cell[10693, 327, 3927, 117, 280, "Input"],
Cell[CellGroupData[{
Cell[14645, 448, 2596, 71, 252, "Input"],
Cell[CellGroupData[{
Cell[17266, 523, 4332, 91, 264, "Print"],
Cell[21601, 616, 1414, 36, 264, "Print"],
Cell[23018, 654, 4504, 95, 264, "Print"],
Cell[27525, 751, 4538, 89, 264, "Print"],
Cell[32066, 842, 5927, 125, 264, "Print"],
Cell[37996, 969, 3727, 78, 264, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41772, 1053, 39, 0, 64, "Section"],
Cell[41814, 1055, 181, 4, 51, "Text"],
Cell[CellGroupData[{
Cell[42020, 1063, 1667, 40, 156, "Input"],
Cell[43690, 1105, 3646, 124, 69, "Output"]
}, Open  ]],
Cell[47351, 1232, 144, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[47520, 1239, 177, 4, 32, "Input"],
Cell[47700, 1245, 7152, 248, 216, "Output"]
}, Open  ]],
Cell[54867, 1496, 114, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[55006, 1503, 475, 14, 72, "Input"],
Cell[55484, 1519, 7701, 254, 253, "Output"]
}, Open  ]],
Cell[63200, 1776, 70, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[63295, 1780, 1094, 32, 76, "Input"],
Cell[64392, 1814, 544, 18, 34, "Output"]
}, Open  ]],
Cell[64951, 1835, 116, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[65092, 1842, 482, 12, 54, "Input"],
Cell[65577, 1856, 1287, 41, 58, "Output"]
}, Open  ]],
Cell[66879, 1900, 458, 15, 53, "Text"],
Cell[CellGroupData[{
Cell[67362, 1919, 2115, 62, 121, "Input"],
Cell[69480, 1983, 705, 22, 61, "Output"],
Cell[70188, 2007, 776, 23, 58, "Output"]
}, Open  ]],
Cell[70979, 2033, 153, 3, 31, "Text"],
Cell[71135, 2038, 215, 6, 52, "Input"],
Cell[71353, 2046, 123, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[71501, 2053, 335, 10, 33, "Input"],
Cell[71839, 2065, 578, 20, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72454, 2090, 364, 11, 32, "Input"],
Cell[72821, 2103, 2368, 75, 88, "Output"]
}, Open  ]],
Cell[75204, 2181, 173, 3, 51, "Text"],
Cell[CellGroupData[{
Cell[75402, 2188, 1248, 36, 117, "Input"],
Cell[76653, 2226, 580, 17, 94, "Output"]
}, Open  ]],
Cell[77248, 2246, 131, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[77404, 2253, 1717, 46, 159, "Input"],
Cell[79124, 2301, 1503, 46, 100, "Output"]
}, Open  ]],
Cell[80642, 2350, 42, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[80709, 2354, 646, 19, 54, "Input"],
Cell[81358, 2375, 698, 23, 94, "Output"]
}, Open  ]],
Cell[82071, 2401, 245, 8, 34, "Text"],
Cell[CellGroupData[{
Cell[82341, 2413, 545, 17, 54, "Input"],
Cell[82889, 2432, 985, 29, 94, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83923, 2467, 37, 0, 64, "Section"],
Cell[83963, 2469, 53, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[84041, 2473, 1835, 43, 176, "Input"],
Cell[85879, 2518, 4255, 153, 132, "Output"]
}, Open  ]],
Cell[90149, 2674, 51, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[90225, 2678, 173, 4, 32, "Input"],
Cell[90401, 2684, 8577, 319, 152, "Output"]
}, Open  ]],
Cell[98993, 3006, 56, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[99074, 3010, 345, 10, 32, "Input"],
Cell[99422, 3022, 6834, 238, 284, "Output"]
}, Open  ]],
Cell[106271, 3263, 50, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[106346, 3267, 812, 23, 55, "Input"],
Cell[107161, 3292, 1260, 53, 35, "Output"]
}, Open  ]],
Cell[108436, 3348, 116, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[108577, 3355, 461, 14, 54, "Input"],
Cell[109041, 3371, 1606, 61, 62, "Output"]
}, Open  ]],
Cell[110662, 3435, 322, 9, 51, "Text"],
Cell[CellGroupData[{
Cell[111009, 3448, 1420, 44, 119, "Input"],
Cell[112432, 3494, 288, 9, 58, "Output"],
Cell[112723, 3505, 338, 10, 57, "Output"]
}, Open  ]],
Cell[113076, 3518, 125, 4, 32, "Input"],
Cell[113204, 3524, 196, 7, 37, "Text"],
Cell[CellGroupData[{
Cell[113425, 3535, 563, 18, 32, "Input"],
Cell[113991, 3555, 1215, 41, 65, "Output"]
}, Open  ]],
Cell[115221, 3599, 325, 12, 37, "Text"],
Cell[CellGroupData[{
Cell[115571, 3615, 1292, 36, 131, "Input"],
Cell[116866, 3653, 413, 13, 94, "Output"]
}, Open  ]],
Cell[117294, 3669, 225, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[117544, 3681, 642, 20, 54, "Input"],
Cell[118189, 3703, 505, 15, 94, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118743, 3724, 41, 0, 64, "Section"],
Cell[118787, 3726, 52, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[118864, 3730, 1996, 51, 176, "Input"],
Cell[120863, 3783, 8289, 277, 198, "Output"]
}, Open  ]],
Cell[129167, 4063, 150, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[129342, 4070, 224, 5, 32, "Input"],
Cell[129569, 4077, 72134, 2486, 872, "Output"]
}, Open  ]],
Cell[201718, 6566, 120, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[201863, 6573, 309, 9, 32, "Input"],
Cell[202175, 6584, 447, 14, 65, "Output"]
}, Open  ]],
Cell[202637, 6601, 66, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[202728, 6605, 1001, 27, 96, "Input"],
Cell[203732, 6634, 413, 13, 59, "Output"]
}, Open  ]],
Cell[204160, 6650, 70, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[204255, 6654, 566, 17, 32, "Input"],
Cell[204824, 6673, 748, 23, 61, "Output"]
}, Open  ]],
Cell[205587, 6699, 517, 18, 55, "Text"],
Cell[CellGroupData[{
Cell[206129, 6721, 298, 9, 33, "Input"],
Cell[206430, 6732, 205, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206672, 6744, 448, 13, 33, "Input"],
Cell[207123, 6759, 205, 7, 31, "Output"]
}, Open  ]],
Cell[207343, 6769, 85, 2, 31, "Text"],
Cell[207431, 6773, 476, 15, 76, "Input"],
Cell[207910, 6790, 100, 2, 31, "Text"],
Cell[208013, 6794, 644, 19, 54, "Input"],
Cell[208660, 6815, 37, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[208722, 6819, 659, 20, 52, "Input"],
Cell[209384, 6841, 13213, 417, 178, "Output"]
}, Open  ]],
Cell[222612, 7261, 135, 3, 31, "Text"],
Cell[222750, 7266, 1552, 44, 115, "Input"],
Cell[224305, 7312, 175, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[224505, 7323, 898, 26, 96, "Input"],
Cell[225406, 7351, 2997, 87, 60, "Output"]
}, Open  ]],
Cell[228418, 7441, 257, 8, 33, "Text"],
Cell[CellGroupData[{
Cell[228700, 7453, 534, 16, 33, "Input"],
Cell[229237, 7471, 112, 3, 55, "Output"]
}, Open  ]],
Cell[229364, 7477, 230, 8, 33, "Text"],
Cell[CellGroupData[{
Cell[229619, 7489, 648, 19, 74, "Input"],
Cell[230270, 7510, 5289, 154, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235596, 7669, 388, 12, 32, "Input"],
Cell[235987, 7683, 1220, 38, 94, "Output"]
}, Open  ]],
Cell[237222, 7724, 126, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[237373, 7731, 703, 21, 75, "Input"],
Cell[238079, 7754, 205, 7, 31, "Output"]
}, Open  ]],
Cell[238299, 7764, 51, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[238375, 7768, 62, 1, 30, "Input"],
Cell[238440, 7771, 2670, 75, 212, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241147, 7851, 62, 1, 30, "Input"],
Cell[241212, 7854, 1500, 44, 140, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242749, 7903, 65, 1, 30, "Input"],
Cell[242817, 7906, 1641, 48, 136, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> QED-TwoLoop-SelfEnergies.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    442078,      15022]
NotebookOptionsPosition[    438374,      14900]
NotebookOutlinePosition[    438709,      14915]
CellTagsIndexPosition[    438666,      14912]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadFeynArts", " ", "=", " ", "True"}], ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.645083870636735*^9, 3.6450838739254217`*^9}, 
   3.66591236626087*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.2.0. For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or write to the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"mailing", " ", 
        RowBox[{"list", "."}]}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feyncalc.org/forum/"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.2.0. For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or write to the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["mailing list.", ButtonData :> {
         URL["http://www.feyncalc.org/forum/"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, Comput. \
Phys. Commun., 207C, 432-444, 2016, arXiv:1601.01167\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun., 64, 345-359, 1991.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynArts \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"3.9 patched for use with FeynCalc, for documentation use \
the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["manual",
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"www", ".", "feynarts", ".", "de", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feynarts.de/"], None},
       ButtonNote->"www.feynarts.de/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynArts ", "Text", Bold], 
    Style[
    "3.9 patched for use with FeynCalc, for documentation use the ", "Text"], 
    
    Style[
     DisplayForm[
      ButtonBox[
      "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" or visit ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["www.feynarts.de.", ButtonData :> {
         URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
       ButtonNote -> "www.feynarts.de/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynHelpers \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"1.0.0 loaded.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynHelpers ", "Text", Bold], 
    Style["1.0.0 loaded.", "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"Have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynHelpers in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["Have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynHelpers in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, \\\"FeynHelpers: Connecting \
FeynCalc to FIRE and Package-X\\\", TUM-EFT 75/15, arXiv:1611.06793\"\>", 
   "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Furthermore, remember to cite the authors of the tools that \
you are calling from FeynHelpers, which are\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FIRE",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://science.sander.su/FIRE.htm"], None},
       ButtonNote->"http://science.sander.su/FIRE.htm"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by A. Smirnov, if you are using the function \
FIREBurn.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["FIRE", ButtonData :> {
         URL["http://science.sander.su/FIRE.htm"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://science.sander.su/FIRE.htm"]], 
     "Text"], 
    Style[" by A. Smirnov, if you are using the function FIREBurn.", "Text"]],
   
   Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"Package", "-", "X"}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://packagex.hepforge.org"], None},
       ButtonNote->"https://packagex.hepforge.org"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by H. Patel, if you are using the function \
PaXEvaluate.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["Package-X", ButtonData :> {
         URL["https://packagex.hepforge.org"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://packagex.hepforge.org"]], "Text"], 
    
    Style[" by H. Patel, if you are using the function PaXEvaluate.", "Text"]],
   Editable->False], TraditionalForm]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vacuum polarization in massless QED at 2-loops", "Section"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"topsPol", "=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"2", ",", " ", 
     RowBox[{"1", " ", "->", " ", "1"}], ",", 
     RowBox[{"ExcludeTopologies", " ", "->", " ", 
      RowBox[{"{", "Tadpoles", "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diagsVacuumPol", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{"topsPol", ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}]}], ",", 
     RowBox[{"InsertionLevel", " ", "->", " ", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"ExcludeParticles", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"2", "|", "3"}], "]"}], ",", 
        RowBox[{"S", "[", "_", "]"}], ",", 
        RowBox[{"U", "[", "_", "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"1", "|", "3", "|", "4"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{
    RowBox[{"DiagramExtract", "[", 
     RowBox[{"diagsVacuumPol", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", 
    RowBox[{"ColumnsXRows", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", " ", "->", " ", "False"}], ",", "   ", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"768", ",", "256"}], "}"}]}]}], "]"}], ";"}]}], "Input"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      {Thickness[0.005], LineBox[CompressedData["
1:eJw9kwlIVEEYxyfPPNK0w8UulxmwtDXzJRlp8xGtRmKaGkhkmOlbzQ7LLFup
3Q4ss+gQj7cdilGpWVEsZaKWHUL6siyoDTIWOyyz1iwqTdrGYN7A8PgxzPu+
+X//vzp9a2KmA0Ioiu2xb9cNO1t+gP4vAjWtlvnlEuPxK3x6NARsb6q9NQLj
lEXamtUE8s729D+QpwKy2N67bCewrKvgS6rI2BgeqDUQaE0wTP1tnwJoMGS7
qZDAmnueUaUS49DdcEBHYEZ0lWqewLhyTmm9lsC6tjVxnfJkQGko4rg/Ac+T
S/Q6kXHE4v7+zxi8GnGMI2J84tZZ2x0MxP1Q7jlpEqvX0r3jDIZLmuInEQLj
6nd9oUUYorvDUp/JvoB+9/aqjBg2lzwPzREZP3V5+ecIhopgV70jGmP/LN0F
DHUpR3edlnxYP8Gjlk4MIceKNwkCY+M0//BhDD/jR8s65Yms/nlVfiDTQ2dT
Z4iME1Z77EggUI8NSSN2b0ABzeY7WwjUjtA0jcDY6Na8ai+Be3UD2vWiFyBr
X4lqD4EtQX/vlkkTmL5fLkflEDAH6fZ0yJ6AsuIjA2IJwCx1oN3uwfrTxzup
mR7JJbsFgbE1yLJvCMNS7BmrE90B1WZva3+I4VqKV6lJcgP0UaO9X40hLUaf
/Vgez/TLGkk/jKE2Ymy+roAaYX+vAcP89oPlYYKrct5rHtyUKboo971XDpkr
JWfl/0W384pk2Umpn/i1x4KQk9JfVXTF/nDBUemfvEV0o+igvK97g2/TOWmc
8v6Gna1Vz2Sk6PPxk6HBGSFFv+xCKNgq/qVc344aj9pueZRy/QeuvIgLE/5Q
Ph9jo6w+JQ1TPj/tAqvfkP0X5fO1ma9GJok/KZ+/+4uwkpvyD8r94TLX0jZd
+E65f3ybrFFF0jfK/fU6/037e7uNcv+9i3QOeSAPUO7P5CZcdkH6RLl/M5wd
Fh8SP1Du7wJc7icKbyn3/1pqj6XISnk+lh/Oma02vaI8P7llMxOvC88pz1fC
wk6PdaZHlOfP6najOM90m/J8jqX2rsPFFp7ffx3XgNU=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3., 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJw9k2tIFFEYhsfUWAPBLsqaSepMuFS6O3O0Uku/doXMFrS1JMVL3kajyKXM
MitXqX54SYVqd6TVfoiFqS2ZJotmpKjpeO0mSbqUukllf6SUcrejP86B4fAw
nHO+73vf1zc9V5O1gaKoQ/hb20tsdrz2ALW+GEgu2WoNQnuBWm5b9JugoSVF
fuUMj/lxnzm5kQaFS3WpUcAsc9u+UkFD+VWVy7iIWTc4adbR4Ljj1ZIjFQCU
23hF1k0auvIL0vYhzGO3u68ZaKgLN13M4THnfDh30kzDswxNQo2A+aG9XztH
Q2alRSmKmAd63d23MfDI+XySzY5ZG5XuBgzERnT2K1Agfk8ZWJbBgMfhMEMG
j/m0l3S0gIFNBfz4fQGzxNvbWsTAE9u97EERs2JF5nSJgcQD/5Q2+xrP6Q2J
DCS0hURySI7reefoH8TA0Kr5KM9j1s3ODW5kYHeDQ3CNgFmbZC2dpKE9QPJr
WMRsalwqe0pD5OaqNopSAGVRHYNqGl5a/8TVeGLW/Va1FOP+45UfEcLsI82z
ltBwVmE5MqzGvLzlxOu7NHQ6xJl4HrPB1DPznAbXAS8vSodZccv0d5qG/WUj
VYKwdv69/w1XBhrTaz1QK+ZT9++EhDIw41PbLIqYpRPmg6kMDDeNafh5zAN6
Z+NlBtbltWOO6r7urWNAHidvFjxZ8j/sU5oGIZacP25MWxDVLLm/N4/N5XmW
vO+KZmftRSypL8LWFCMILKm/anRnB9fKkv6S67tkosiS/sOlkqaseZbMp2Mx
N9puZ8n8fBYKJYInR+brJCua4xBH5u9R7DclqjmiT8yur595niP6/ZgunqZ0
HNG3gQoWawSO6J/fo9YHtXLEH9rUL2hE5Ih/Lkz5Psie54i/ZKsD4xSFiP+i
OyqnBU9E/Alv4t9yCBH/Nln8+4bUiPjbGKkazeQR8b/0Z52zrQiRfLQrUwr1
AiL5ySh8Ecq2IpKv+thvqiERkfx9D8kvz5pHJJ/m9dwGkfz+B3r/fy8=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.999999999999993, 10.9452}, 
        ImageScaled[{Rational[1, 2], 0}]], 
       CircleBox[{9.864573208290214, 9.864573207387709}, 3.8669453704948786, {
        3.1065638443429586`, 4.747417796295682}], 
       PolygonBox[{{7.554493993572016, 6.70596583702356}, {6.423123141788631, 
        7.27165125820298}, {6.98880856485296, 7.837336685037127}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {6.6390144162592675, 6.639014389830647}, 
        ImageScaled[{1, 1}]], 
       CircleBox[{9.989559228732924, 10.010440771197487}, 
        4.0104543619824895, {4.714992378597311, 6.280581915631125}], 
       PolygonBox[{{13.249642780477336`, 7.598885375775287}, {
        12.683957359297917`, 6.467514523991903}, {12.11827193246377, 
        7.033199947056231}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {13.316594227670251, 6.68340579846254}, 
        ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwd1HtQVFUYAPCz4BC4ysiImSzy6F6WR4DAUSQG8yONl0MhPQDN2kW8IJQ8
yqBFEQbFR6HowMIFGhTEwmYAgSFw+CNBcIUbIUuJNTFJSjCELugooHD7zv6x
d/c3596753wv18T02AMWhJDd+GHfZP4BXniwZL/Ja0AiDi1GefPg8MO14VQB
PRmkcHyfhw750fiIhPaY1l5J56FNveHWNroBSMa96sQ8Ho5fcIZ6EV3h82re
UR6eesVtVxIHICTopv3nPEQGTT1MF9Cab677vMeDIAXkGSV0Tpisc+cBngdn
BFIVEGtv8cEiB9nn5gJEkVm7a2aQg1IpJuSljDbt91vRwIFvWtLcp4Ijvo/r
GS3mgFSG1tyU0GtoRV8+B28bNx/0ohuBNOeq0go5UPkpY86LaLA/nFXGgW6g
YNOCjNacn7jUxsGTzPA+reCE+/0l3ukvDpY+++TnfgkdIWgnbHiITdvdQ6kz
EBfd1YwtPNAZna5aROc3u+/dw8Pc9rEYC+ICpEROX/clDztt66wCKXroTZ/M
YzzUBRg+Oiig50v7rHJ5+D6lMrxaRMfrRrTJPMzqsqcHJbTfP2OPw3hY+SRs
n4K4YnwTTrVu5KG8ckUXpWjDyvpeEweZOqVaENAdzo9aezkojh9pqxDRF42h
dy5xcM6q6+sBiT2/zqv4NAdFUSFHlmX0muCj/x7jIKrxRqc/fR3j/yLLroiD
x02r3Q8IaM2ZqfAqDnrP/NZSIaJL2o9Pd3FgaaOOlCTmOz8aJzio9Hr+uyyz
+03c8FoeZsr2RVOKeegYVcS9xYPb/bt1goBOSWpy0fJQX554TxTRky9Cx7N5
KAjxfSpJaJfgCwMYn1dCbc11SHJM5nX/0v+UlKLzo83P/2nbiudFa9rN78+x
C/xYFNEl3eb/b/3jSoskoWMqzPvbG2jpSYgbkNFM8/4VC/3tlKKDgs3n08+u
jU4W0H/XmM+vsr07WimiifEIi89Eo2vYoIQ21Xqy+E0FNxQqiBrr6UNzfBen
fYs2U3SMfobFP+Si065kAT15+DLLz4jzLJ4X7dF5kuXvstJipyShc7aa89s+
bahdltl6j5Hl36W+xt6fumM9DPey+phTFXTsF9Adad6sfrre/aBBL6Kt1eb6
mpj8auG2hM4fULP6y3q2pWlJRjefbmD1WZw32O1PPTD+qRpWv8rCBCdBQDf3
xrH6/mnZUFMpoivyHrL6rzk04PirhLZ+9gXrj6sR7imWxBMd68D6J/rsWNxW
ijYt6Vl/ZblFDqQK6KHxG6z/Yhvfaf5OZOvrN7H+XJVw3WpIQpfYRLH+PVkr
3VcQL8z37XLW35NlJwRKmUeXWP+n7Jm+lSSgS+w62XwYCpkHvYg2tHSz+eHR
z602SOjJans2X7pTMjSLMjpiWxWbP9W5qzQ+9A0gp3Zo2HzKif3WUSugR0/I
KpxfreurzpaJaEPTPJtvJsU1fb+EtlbJsszBSwWbf97wP0599lY=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {10.9452, 10.00000001032944}, 
        ImageScaled[{0, Rational[1, 2]}]], 
       CircleBox[{9.92314621323355, 10.076853786254272}, 3.923898917514361, {
        1.5512090040141029`, 3.161179983034742}], 
       PolygonBox[{{6.724266603425112, 12.427205240148387`}, {
        7.289952024604535, 13.558576091931771`}, {7.85563745143868, 
        12.99289066886744}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {6.657315156232203, 13.342684817461137}, 
        ImageScaled[{1, 0}]], 
       CircleBox[{9.989559209705002, 9.989559209635424}, 4.010454381060245, {
        0.002603396315374207, 1.5681929371436802`}], 
       PolygonBox[{{12.401114618617216`, 13.249642774869843`}, {
        13.5324854704006, 12.68395735369042}, {12.96680004733627, 
        12.118271926856274`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {13.316594195929966, 13.316594222062754}, 
        ImageScaled[{0, 0}]], 
       {PointSize[0.04], PointBox[{9.99999997334337, 13.99999999999999}], 
        PointBox[{10.00000002665663, 6.}], PointBox[{6., 10.}], 
        PointBox[{13.99999999999999, 10.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], LineBox[CompressedData["
1:eJw9kwlIVEEYxyfPPNK0w8UulxmwtDXzJRlp8xGtRmKaGkhkmOlbzQ7LLFup
3Q4ss+gQj7cdilGpWVEsZaKWHUL6siyoDTIWOyyz1iwqTdrGYN7A8PgxzPu+
+X//vzp9a2KmA0Ioiu2xb9cNO1t+gP4vAjWtlvnlEuPxK3x6NARsb6q9NQLj
lEXamtUE8s729D+QpwKy2N67bCewrKvgS6rI2BgeqDUQaE0wTP1tnwJoMGS7
qZDAmnueUaUS49DdcEBHYEZ0lWqewLhyTmm9lsC6tjVxnfJkQGko4rg/Ac+T
S/Q6kXHE4v7+zxi8GnGMI2J84tZZ2x0MxP1Q7jlpEqvX0r3jDIZLmuInEQLj
6nd9oUUYorvDUp/JvoB+9/aqjBg2lzwPzREZP3V5+ecIhopgV70jGmP/LN0F
DHUpR3edlnxYP8Gjlk4MIceKNwkCY+M0//BhDD/jR8s65Yms/nlVfiDTQ2dT
Z4iME1Z77EggUI8NSSN2b0ABzeY7WwjUjtA0jcDY6Na8ai+Be3UD2vWiFyBr
X4lqD4EtQX/vlkkTmL5fLkflEDAH6fZ0yJ6AsuIjA2IJwCx1oN3uwfrTxzup
mR7JJbsFgbE1yLJvCMNS7BmrE90B1WZva3+I4VqKV6lJcgP0UaO9X40hLUaf
/Vgez/TLGkk/jKE2Ymy+roAaYX+vAcP89oPlYYKrct5rHtyUKboo971XDpkr
JWfl/0W384pk2Umpn/i1x4KQk9JfVXTF/nDBUemfvEV0o+igvK97g2/TOWmc
8v6Gna1Vz2Sk6PPxk6HBGSFFv+xCKNgq/qVc344aj9pueZRy/QeuvIgLE/5Q
Ph9jo6w+JQ1TPj/tAqvfkP0X5fO1ma9GJok/KZ+/+4uwkpvyD8r94TLX0jZd
+E65f3ybrFFF0jfK/fU6/037e7uNcv+9i3QOeSAPUO7P5CZcdkH6RLl/M5wd
Fh8SP1Du7wJc7icKbyn3/1pqj6XISnk+lh/Oma02vaI8P7llMxOvC88pz1fC
wk6PdaZHlOfP6najOM90m/J8jqX2rsPFFp7ffx3XgNU=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3., 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJw9k2tIFFEYhsfUWAPBLsqaSepMuFS6O3O0Uku/doXMFrS1JMVL3kajyKXM
MitXqX54SYVqd6TVfoiFqS2ZJotmpKjpeO0mSbqUukllf6SUcrejP86B4fAw
nHO+73vf1zc9V5O1gaKoQ/hb20tsdrz2ALW+GEgu2WoNQnuBWm5b9JugoSVF
fuUMj/lxnzm5kQaFS3WpUcAsc9u+UkFD+VWVy7iIWTc4adbR4Ljj1ZIjFQCU
23hF1k0auvIL0vYhzGO3u68ZaKgLN13M4THnfDh30kzDswxNQo2A+aG9XztH
Q2alRSmKmAd63d23MfDI+XySzY5ZG5XuBgzERnT2K1Agfk8ZWJbBgMfhMEMG
j/m0l3S0gIFNBfz4fQGzxNvbWsTAE9u97EERs2JF5nSJgcQD/5Q2+xrP6Q2J
DCS0hURySI7reefoH8TA0Kr5KM9j1s3ODW5kYHeDQ3CNgFmbZC2dpKE9QPJr
WMRsalwqe0pD5OaqNopSAGVRHYNqGl5a/8TVeGLW/Va1FOP+45UfEcLsI82z
ltBwVmE5MqzGvLzlxOu7NHQ6xJl4HrPB1DPznAbXAS8vSodZccv0d5qG/WUj
VYKwdv69/w1XBhrTaz1QK+ZT9++EhDIw41PbLIqYpRPmg6kMDDeNafh5zAN6
Z+NlBtbltWOO6r7urWNAHidvFjxZ8j/sU5oGIZacP25MWxDVLLm/N4/N5XmW
vO+KZmftRSypL8LWFCMILKm/anRnB9fKkv6S67tkosiS/sOlkqaseZbMp2Mx
N9puZ8n8fBYKJYInR+brJCua4xBH5u9R7DclqjmiT8yur595niP6/ZgunqZ0
HNG3gQoWawSO6J/fo9YHtXLEH9rUL2hE5Ih/Lkz5Psie54i/ZKsD4xSFiP+i
OyqnBU9E/Alv4t9yCBH/Nln8+4bUiPjbGKkazeQR8b/0Z52zrQiRfLQrUwr1
AiL5ySh8Ecq2IpKv+thvqiERkfx9D8kvz5pHJJ/m9dwGkfz+B3r/fy8=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.999999999999993, 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       CircleBox[{9.999999999999995, 10.}, 3.9999999999999947, {
        3.141592653589793, 6.283185307179586}], 
       PolygonBox[{{10.599999999999994`, 6.000000000000005}, {
        9.399999999999995, 5.600000000000005}, {9.399999999999995, 
        6.400000000000006}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 5.0548000000000055}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       CircleBox[{9.493974050732, 10.324871971010285}, 3.5090449505152663, {
        2.0105863474436756`, 3.2343067312428637`}], 
       PolygonBox[{{6.149586474026558, 11.544899922130663`}, {
        6.397655943204974, 12.785247268022747`}, {7.092250456904541, 
        12.388336117337282`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {5.706292966747745, 12.23006116185843}, 
        ImageScaled[{1, 0}]], 
       CircleBox[{9.999999999999995, 13.05}, 2.0499999999999945, {
        0.2213144423477913, 2.9202782112420023`}], 
       PolygonBox[{{9.399999999999995, 15.099999999999996`}, {
        10.599999999999994`, 15.499999999999996`}, {10.599999999999994`, 
        14.699999999999996`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 16.045199999999994}, 
        ImageScaled[{Rational[1, 2], 0}]], LineBox[CompressedData["
1:eJw9Uwss1HEcl9LksZlKVOp/j//9/ncqK+I2qq9G5B3ZSMtyHqM8OukQ84qO
zsIpjy6zFHoqlEd1apeEaoqQ80odtaFG8kjpzPX7br99992++32/38+D5h/h
EaiupqbGVb6lvBwELGcTgNqRnyJrAl63SA/6yjkgOz6qW84n4IC8mlFYz4Fj
LRsSmBICnGOzC23yOSDeQdfPekjAp2uaE0WRHLhv/2D+qpQAlsBzQLSfAw09
5DZuAwGKuR7nSG0ODBnTTzy7S8C6H38qJW1ssDWx1tAvISC6Pm8kO40N6oRm
HbeAgCTFl7GKPWxITX1/1FQ5z+j03oiQOQrW2zy2GKgkoLc1pjRJSgFKMZ1K
6yRgvOCm6E4OBRkl8SfvadLgjGucvTSagkjJUPRlBxoklnnGToRSwDPvil1z
kQZJ8iZFRTgF4ppYy7AuGtwoHdAbPEuBcG3laLsRHQxcMxXdFyhozp3WbfGi
g7SntNgnn4IjiUXC70I68IuC8maV9XOeWuBUNR2SZfwPzhkU/DWLD7D6SIdz
0cLkjhAKAsa5u80XlP2OjV5uVhTkCGoaoggGxDjuIsXqFITP9VDDDgwgmhqf
PnmJQPbWpctAwABhTGj1imwEW3x8XbRuM4DX5ym2DUIw5N372+QzA/R1PBar
3RBsKidXdW5m4rqv7HrV9GEm7rfYWcX+JmTCedV/otWo27iWieeFCp3sRINM
vM8l/ebWtpUk3nehLfXKCxaJ7+FKFot0nEl8b0lSoEBPQGI8zMK0Ji1ukRgv
/pi7oekIifEMdkp/lctmQZkK7/w2dvqvSBbmI5O3NTOkloX5OuWXKj40wwKB
is/OhHadOBOE+VZIbVto7gjrQRC/vbSdh8BQpZfZwRn75mAEiSo9PeqUzY/7
Iay3jcP9efs8ENYjoN6OZjuE9epY56rhb4OwnoPf9Y/zHRHWu8Tia4pcOe+/
HyyLDSe9sxD2S4ODkXaUDMEblZ/mF5cCYb/9AzS6h74=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 10.954800000000002}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       CircleBox[{10.449854645994966, 10.292774083425702}, 
        3.562197172882098, {-0.08228199986392748, 1.120574228356973}], 
       PolygonBox[{{13.245024549230884`, 12.581064692271816`}, {
        14.187688532108867`, 11.737628497065199`}, {13.4930940184093, 
        11.34071734637973}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {14.283684782537893, 12.224334161450233}, 
        ImageScaled[{0, 0}]], 
       {PointSize[0.04], PointBox[{11.99999999999999, 13.5}], 
        PointBox[{8., 13.5}], PointBox[{6., 10.}], 
        PointBox[{13.99999999999999, 10.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], LineBox[CompressedData["
1:eJw9kwlIVEEYxyfPPNK0w8UulxmwtDXzJRlp8xGtRmKaGkhkmOlbzQ7LLFup
3Q4ss+gQj7cdilGpWVEsZaKWHUL6siyoDTIWOyyz1iwqTdrGYN7A8PgxzPu+
+X//vzp9a2KmA0Ioiu2xb9cNO1t+gP4vAjWtlvnlEuPxK3x6NARsb6q9NQLj
lEXamtUE8s729D+QpwKy2N67bCewrKvgS6rI2BgeqDUQaE0wTP1tnwJoMGS7
qZDAmnueUaUS49DdcEBHYEZ0lWqewLhyTmm9lsC6tjVxnfJkQGko4rg/Ac+T
S/Q6kXHE4v7+zxi8GnGMI2J84tZZ2x0MxP1Q7jlpEqvX0r3jDIZLmuInEQLj
6nd9oUUYorvDUp/JvoB+9/aqjBg2lzwPzREZP3V5+ecIhopgV70jGmP/LN0F
DHUpR3edlnxYP8Gjlk4MIceKNwkCY+M0//BhDD/jR8s65Yms/nlVfiDTQ2dT
Z4iME1Z77EggUI8NSSN2b0ABzeY7WwjUjtA0jcDY6Na8ai+Be3UD2vWiFyBr
X4lqD4EtQX/vlkkTmL5fLkflEDAH6fZ0yJ6AsuIjA2IJwCx1oN3uwfrTxzup
mR7JJbsFgbE1yLJvCMNS7BmrE90B1WZva3+I4VqKV6lJcgP0UaO9X40hLUaf
/Vgez/TLGkk/jKE2Ymy+roAaYX+vAcP89oPlYYKrct5rHtyUKboo971XDpkr
JWfl/0W384pk2Umpn/i1x4KQk9JfVXTF/nDBUemfvEV0o+igvK97g2/TOWmc
8v6Gna1Vz2Sk6PPxk6HBGSFFv+xCKNgq/qVc344aj9pueZRy/QeuvIgLE/5Q
Ph9jo6w+JQ1TPj/tAqvfkP0X5fO1ma9GJok/KZ+/+4uwkpvyD8r94TLX0jZd
+E65f3ybrFFF0jfK/fU6/037e7uNcv+9i3QOeSAPUO7P5CZcdkH6RLl/M5wd
Fh8SP1Du7wJc7icKbyn3/1pqj6XISnk+lh/Oma02vaI8P7llMxOvC88pz1fC
wk6PdaZHlOfP6najOM90m/J8jqX2rsPFFp7ffx3XgNU=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3., 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJw9k2tIFFEYhsfUWAPBLsqaSepMuFS6O3O0Uku/doXMFrS1JMVL3kajyKXM
MitXqX54SYVqd6TVfoiFqS2ZJotmpKjpeO0mSbqUukllf6SUcrejP86B4fAw
nHO+73vf1zc9V5O1gaKoQ/hb20tsdrz2ALW+GEgu2WoNQnuBWm5b9JugoSVF
fuUMj/lxnzm5kQaFS3WpUcAsc9u+UkFD+VWVy7iIWTc4adbR4Ljj1ZIjFQCU
23hF1k0auvIL0vYhzGO3u68ZaKgLN13M4THnfDh30kzDswxNQo2A+aG9XztH
Q2alRSmKmAd63d23MfDI+XySzY5ZG5XuBgzERnT2K1Agfk8ZWJbBgMfhMEMG
j/m0l3S0gIFNBfz4fQGzxNvbWsTAE9u97EERs2JF5nSJgcQD/5Q2+xrP6Q2J
DCS0hURySI7reefoH8TA0Kr5KM9j1s3ODW5kYHeDQ3CNgFmbZC2dpKE9QPJr
WMRsalwqe0pD5OaqNopSAGVRHYNqGl5a/8TVeGLW/Va1FOP+45UfEcLsI82z
ltBwVmE5MqzGvLzlxOu7NHQ6xJl4HrPB1DPznAbXAS8vSodZccv0d5qG/WUj
VYKwdv69/w1XBhrTaz1QK+ZT9++EhDIw41PbLIqYpRPmg6kMDDeNafh5zAN6
Z+NlBtbltWOO6r7urWNAHidvFjxZ8j/sU5oGIZacP25MWxDVLLm/N4/N5XmW
vO+KZmftRSypL8LWFCMILKm/anRnB9fKkv6S67tkosiS/sOlkqaseZbMp2Mx
N9puZ8n8fBYKJYInR+brJCua4xBH5u9R7DclqjmiT8yur595niP6/ZgunqZ0
HNG3gQoWawSO6J/fo9YHtXLEH9rUL2hE5Ih/Lkz5Psie54i/ZKsD4xSFiP+i
OyqnBU9E/Alv4t9yCBH/Nln8+4bUiPjbGKkazeQR8b/0Z52zrQiRfLQrUwr1
AiL5ySh8Ecq2IpKv+thvqiERkfx9D8kvz5pHJJ/m9dwGkfz+B3r/fy8=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.999999999999993, 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       CircleBox[{9.999999999999995, 10.}, 3.9999999999999947, {
        3.141592653589793, 6.283185307179586}], 
       PolygonBox[{{9.399999999999995, 6.000000000000005}, {
        10.599999999999994`, 5.600000000000005}, {10.599999999999994`, 
        6.400000000000006}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 5.0548000000000055}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       CircleBox[{9.493974050732, 10.324871971010285}, 3.5090449505152663, {
        2.0105863474436756`, 3.2343067312428637`}], 
       PolygonBox[{{6.744953200054757, 12.586791692680015`}, {
        5.802289217176774, 11.743355497473395`}, {6.496883730876341, 
        11.34644434678793}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {5.706292966747745, 12.23006116185843}, 
        ImageScaled[{1, 0}]], 
       CircleBox[{9.999999999999995, 13.05}, 2.0499999999999945, {
        0.2213144423477913, 2.9202782112420023`}], 
       PolygonBox[{{10.599999999999994`, 15.099999999999996`}, {
        9.399999999999995, 15.499999999999996`}, {9.399999999999995, 
        14.699999999999996`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 16.045199999999994}, 
        ImageScaled[{Rational[1, 2], 0}]], LineBox[CompressedData["
1:eJw9Uwss1HEcl9LksZlKVOp/j//9/ncqK+I2qq9G5B3ZSMtyHqM8OukQ84qO
zsIpjy6zFHoqlEd1apeEaoqQ80odtaFG8kjpzPX7br99992++32/38+D5h/h
EaiupqbGVb6lvBwELGcTgNqRnyJrAl63SA/6yjkgOz6qW84n4IC8mlFYz4Fj
LRsSmBICnGOzC23yOSDeQdfPekjAp2uaE0WRHLhv/2D+qpQAlsBzQLSfAw09
5DZuAwGKuR7nSG0ODBnTTzy7S8C6H38qJW1ssDWx1tAvISC6Pm8kO40N6oRm
HbeAgCTFl7GKPWxITX1/1FQ5z+j03oiQOQrW2zy2GKgkoLc1pjRJSgFKMZ1K
6yRgvOCm6E4OBRkl8SfvadLgjGucvTSagkjJUPRlBxoklnnGToRSwDPvil1z
kQZJ8iZFRTgF4ppYy7AuGtwoHdAbPEuBcG3laLsRHQxcMxXdFyhozp3WbfGi
g7SntNgnn4IjiUXC70I68IuC8maV9XOeWuBUNR2SZfwPzhkU/DWLD7D6SIdz
0cLkjhAKAsa5u80XlP2OjV5uVhTkCGoaoggGxDjuIsXqFITP9VDDDgwgmhqf
PnmJQPbWpctAwABhTGj1imwEW3x8XbRuM4DX5ym2DUIw5N372+QzA/R1PBar
3RBsKidXdW5m4rqv7HrV9GEm7rfYWcX+JmTCedV/otWo27iWieeFCp3sRINM
vM8l/ebWtpUk3nehLfXKCxaJ7+FKFot0nEl8b0lSoEBPQGI8zMK0Ji1ukRgv
/pi7oekIifEMdkp/lctmQZkK7/w2dvqvSBbmI5O3NTOkloX5OuWXKj40wwKB
is/OhHadOBOE+VZIbVto7gjrQRC/vbSdh8BQpZfZwRn75mAEiSo9PeqUzY/7
Iay3jcP9efs8ENYjoN6OZjuE9epY56rhb4OwnoPf9Y/zHRHWu8Tia4pcOe+/
HyyLDSe9sxD2S4ODkXaUDMEblZ/mF5cCYb/9AzS6h74=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 10.954800000000002}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       CircleBox[{10.449854645994966, 10.292774083425702}, 
        3.562197172882098, {-0.08228199986392748, 1.120574228356973}], 
       PolygonBox[{{13.840391275259083`, 11.539172921722464`}, {
        13.592321806080667`, 12.77952026761455}, {12.8977272923811, 
        12.382609116929082`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {14.283684782537893, 12.224334161450233}, 
        ImageScaled[{0, 0}]], 
       {PointSize[0.04], PointBox[{11.99999999999999, 13.5}], 
        PointBox[{8., 13.5}], PointBox[{6., 10.}], 
        PointBox[{13.99999999999999, 10.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 3], 0.3333333333333333],
   ImageSize->{768, 256},
   PlotRange->{{0, 66}, {0, 22}}], TraditionalForm]], "Print"]
}, Open  ]],

Cell["\<\
First of all we need to generate the amplitudes and convert them into \
FeynCalc notation. We choose l1 and l2 to be the loop momenta and p the \
external momentum\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampsVacuumPol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{
         RowBox[{"DiagramExtract", "[", 
          RowBox[{"diagsVacuumPol", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", " ", 
         RowBox[{"Truncated", " ", "->", " ", "True"}], ",", 
         RowBox[{"PreFactor", "->", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"GaugeRules", "\[Rule]", 
          RowBox[{"{", "}"}]}]}], "]"}], ",", "\n", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"l1", ",", "l2"}], "}"}]}], ",", 
       RowBox[{"DropSumOver", "\[Rule]", "True"}], ",", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", 
       RowBox[{"List", "\[Rule]", "False"}], ",", 
       RowBox[{"SMP", "\[Rule]", "True"}], ",", 
       RowBox[{"LorentzIndexNames", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "\[Rule]", "0"}]}], "]"}], 
      "&"}]}], "//", "Contract"}], "//", "FCTraceFactor"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\<\"e\"\>", "4"], " ", 
      SubscriptBox["\[Xi]", 
       FormBox["A",
        TraditionalForm]], " ", 
      RowBox[{"tr", "(", 
       FormBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
           FormBox[
            FormBox[
             RowBox[{
              FormBox["l2",
               TraditionalForm], "-", 
              FormBox["p",
               TraditionalForm]}],
             TraditionalForm],
            TraditionalForm], ")"}], ")"}], ".", 
         SuperscriptBox["\[Gamma]", 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]], ".", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["l2",
             TraditionalForm],
            TraditionalForm]}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
           FormBox[
            FormBox[
             RowBox[{
              FormBox["l1",
               TraditionalForm], "+", 
              FormBox["l2",
               TraditionalForm]}],
             TraditionalForm],
            TraditionalForm], ")"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["l1",
             TraditionalForm],
            TraditionalForm]}], ")"}], ".", 
         SuperscriptBox["\[Gamma]", 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]], ".", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
           FormBox[
            FormBox[
             RowBox[{
              RowBox[{"-", 
               FormBox["l1",
                TraditionalForm]}], "-", 
              FormBox["p",
               TraditionalForm]}],
             TraditionalForm],
            TraditionalForm], ")"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
           FormBox[
            FormBox[
             RowBox[{
              RowBox[{"-", 
               FormBox["l1",
                TraditionalForm]}], "-", 
              FormBox["l2",
               TraditionalForm]}],
             TraditionalForm],
            TraditionalForm], ")"}], ")"}]}],
        TraditionalForm], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "+", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "+", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "+", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["A",
       TraditionalForm]], " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             RowBox[{"-", 
              FormBox["l1",
               TraditionalForm]}], "+", 
             FormBox["l2",
              TraditionalForm], "+", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}]}],
       TraditionalForm], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor4",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             RowBox[{"-", 
              FormBox["l1",
               TraditionalForm]}], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor4",
           TraditionalForm],
          TraditionalForm]]}],
       TraditionalForm], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor4",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor4",
           TraditionalForm],
          TraditionalForm]]}],
       TraditionalForm], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "+", 
             FormBox["l2",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             RowBox[{"-", 
              FormBox["l1",
               TraditionalForm]}], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             RowBox[{"-", 
              FormBox["l1",
               TraditionalForm]}], "-", 
             FormBox["l2",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}]}],
       TraditionalForm], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l1",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             RowBox[{"-", 
              FormBox["l1",
               TraditionalForm]}], "+", 
             FormBox["l2",
              TraditionalForm], "+", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}]}],
       TraditionalForm], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["Calculation of the Dirac trace and tensor reduction", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{"ampsVacuumPol1", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ampsVacuumPol", "/.", 
       RowBox[{"DiracTrace", "\[Rule]", "Tr"}]}], ")"}], "//", 
     RowBox[{
      RowBox[{"FCMultiLoopTID", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"l1", ",", "l2"}], "}"}]}], "]"}], "&"}]}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"31.013039`", ",", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "4"], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "4"], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "4"], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "4"], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "D"}], "+", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "9"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{"2", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{"4", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "4"]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "4"]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{"2", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{"2", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "+", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"3", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          SuperscriptBox["D", "2"]}], "-", 
         RowBox[{"4", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", "D"}], "-", 
         RowBox[{
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"], " ", "D"}], "+", 
         RowBox[{"4", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "+", 
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"6", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        FormBox["l2",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "+", 
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"3", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "+", 
           FormBox["l2",
            TraditionalForm], "+", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "+", 
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"3", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "+", 
           FormBox["l2",
            TraditionalForm], "+", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "+", 
           FormBox["l2",
            TraditionalForm], "+", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "D", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "+", 
         RowBox[{"4", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "+", 
         RowBox[{"D", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"3", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          SuperscriptBox["D", "2"]}], "-", 
         RowBox[{"6", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", "D"}], "+", 
         RowBox[{"3", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"], " ", "D"}], "+", 
         RowBox[{"12", " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm], " ", 
          FormBox[
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]],
           TraditionalForm]}], "-", 
         RowBox[{"10", " ", 
          FormBox[
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]}]],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], "-", "1"}], ")"}], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox["\<\"e\"\>", "4"]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"]}]]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Simplification of the loop integrals using shifts in the loop momenta\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampsVacuumPol2", "=", 
  RowBox[{"ampsVacuumPol1", "//", 
   RowBox[{
    RowBox[{"FDS", "[", 
     RowBox[{"#", ",", "l1", ",", "l2"}], "]"}], "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     FormBox[
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "4"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     FormBox[
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "4"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     FormBox[
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "4"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     FormBox[
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["l1",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     FormBox[
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["l2",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     FormBox[
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     FormBox[
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     FormBox[
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "8"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["l2",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "4"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "4"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["l2",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        SuperscriptBox["D", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", "D"}], "-", 
       RowBox[{
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", "D"}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox[
           FormBox["l1",
            TraditionalForm], "2"], ".", 
          SuperscriptBox[
           FormBox["l2",
            TraditionalForm], "2"], ".", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm]}], ")"}], "2"], ".", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}], ")"}], "2"]}]}]], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l2",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l2",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l2",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{"D", "-", "1"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"D", "-", "1"}]], 
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox[
            FormBox["l1",
             TraditionalForm], "2"], ".", 
           SuperscriptBox[
            FormBox["l1",
             TraditionalForm], "2"], ".", 
           SuperscriptBox[
            FormBox["l2",
             TraditionalForm], "2"], ".", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox["l1",
               TraditionalForm], "-", 
              FormBox["l2",
               TraditionalForm]}], ")"}], "2"], ".", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox["l1",
               TraditionalForm], "-", 
              FormBox["p",
               TraditionalForm]}], ")"}], "2"]}]}]]}], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox[
           FormBox["l1",
            TraditionalForm], "2"], ".", 
          SuperscriptBox[
           FormBox["l2",
            TraditionalForm], "2"], ".", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm]}], ")"}], "2"], ".", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm]}], ")"}], "2"], ".", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}], ")"}], "2"]}]}]], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}], 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l2",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l2",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l2",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]]}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}]}], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{"D", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "D"}], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "D", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["D", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", "D"}], "+", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", "D"}], "-", 
       RowBox[{"15", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", "D"}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"21", " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["IBP-Reduction using FIRE", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampsVacuumPol3", "=", 
  RowBox[{
   RowBox[{"FIREBurn", "[", 
    RowBox[{"ampsVacuumPol2", ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "l2"}], "}"}], ",", 
     RowBox[{"{", "p", "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"FDS", "[", 
     RowBox[{"#", ",", "l1", ",", "l2"}], "]"}], "&"}]}]}]], "Input"],

Cell["\<\
FIREBurn: Processing integral 1 of 13; IBP-reduction done, timing: 2.824
FIREBurn: Processing integral 2 of 13; IBP-reduction done, timing: 1.717
FIREBurn: Processing integral 3 of 13; IBP-reduction done, timing: 2.039
FIREBurn: Processing integral 4 of 13; IBP-reduction done, timing: 2.183
FIREBurn: Processing integral 5 of 13; IBP-reduction done, timing: 1.905
FIREBurn: Processing integral 6 of 13; IBP-reduction done, timing: 3.876
FIREBurn: Processing integral 7 of 13; IBP-reduction done, timing: 2.368
FIREBurn: Processing integral 8 of 13; IBP-reduction done, timing: 2.458
FIREBurn: Processing integral 9 of 13; IBP-reduction done, timing: 2.174
FIREBurn: Processing integral 10 of 13; IBP-reduction done, timing: 1.975
FIREBurn: Processing integral 11 of 13; IBP-reduction done, timing: 2.005
FIREBurn: Processing integral 12 of 13; IBP-reduction done, timing: 2.025
FIREBurn: Processing integral 13 of 13; IBP-reduction done, timing: 2.114\
\>", "Print"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\<\"e\"\>", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21", " ", 
           SuperscriptBox["D", "4"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm]], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "-", 
          RowBox[{"228", " ", 
           SuperscriptBox["D", "3"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm]], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "+", 
          RowBox[{"879", " ", 
           SuperscriptBox["D", "2"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm]], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "-", 
          RowBox[{"1392", " ", "D", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm]], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "+", 
          RowBox[{"720", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm]], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["D", "4"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["D", "4"], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm]}], "+", 
          RowBox[{"134", " ", 
           SuperscriptBox["D", "3"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "+", 
          RowBox[{"182", " ", 
           SuperscriptBox["D", "3"], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm]}], "-", 
          RowBox[{"431", " ", 
           SuperscriptBox["D", "2"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "-", 
          RowBox[{"784", " ", 
           SuperscriptBox["D", "2"], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm]}], "+", 
          RowBox[{"568", " ", "D", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "+", 
          RowBox[{"1336", " ", "D", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm]}], "-", 
          RowBox[{"208", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], "2"], " ", 
           FormBox[
            SuperscriptBox["g", 
             RowBox[{
              FormBox[
               FormBox[
                FormBox["\[Mu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                FormBox["\[Nu]",
                 TraditionalForm],
                TraditionalForm],
               TraditionalForm]}]],
            TraditionalForm]}], "-", 
          RowBox[{"768", " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Mu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], " ", 
           FormBox[
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               FormBox["\[Nu]",
                TraditionalForm],
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"D", "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l2",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\<\"e\"\>", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"21", " ", 
         SuperscriptBox["D", "4"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "-", 
        RowBox[{"228", " ", 
         SuperscriptBox["D", "3"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "+", 
        RowBox[{"879", " ", 
         SuperscriptBox["D", "2"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "-", 
        RowBox[{"1392", " ", "D", " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "+", 
        RowBox[{"720", " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["D", "4"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "-", 
        RowBox[{"26", " ", 
         SuperscriptBox["D", "4"], " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["D", "3"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "+", 
        RowBox[{"290", " ", 
         SuperscriptBox["D", "3"], " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm]}], "-", 
        RowBox[{"23", " ", 
         SuperscriptBox["D", "2"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "-", 
        RowBox[{"1192", " ", 
         SuperscriptBox["D", "2"], " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm]}], "-", 
        RowBox[{"200", " ", "D", " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "+", 
        RowBox[{"2104", " ", "D", " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm]}], "+", 
        RowBox[{"368", " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         FormBox[
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox[
              FormBox["\[Mu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              FormBox["\[Nu]",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm]}]],
          TraditionalForm]}], "-", 
        RowBox[{"1344", " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm], " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"D", "-", "1"}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], "2"], " ", 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "-", 
       RowBox[{"7", " ", "D"}], "+", "16"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Nicer form. Notice that the gauge dependence dropped out in the final result, \
as it should.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampsVacuumPol4", "=", 
  RowBox[{"ampsVacuumPol3", "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", "FeynAmpDenominator", "}"}], ",", 
      RowBox[{"Factoring", "\[Rule]", "Factor2"}]}], "]"}], 
    "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "D"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", "D"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "-", 
       RowBox[{"4", " ", "D"}], "+", "8"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "D"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "-", "D"}], ")"}], "2"], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "D"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "-", 
       RowBox[{"7", " ", "D"}], "+", "16"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], " ", 
        FormBox[
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        FormBox[
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm]}]],
         TraditionalForm]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "D"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", "D"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "This is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalPi]", "2"], "(", 
     SuperscriptBox["p", "2"], ")"}], " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "up to the ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], 
     RowBox[{"2", "D"}]]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "prefactor"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resVacuumPol", "=", 
  RowBox[{
   RowBox[{"Cancel", "[", 
    RowBox[{"ampsVacuumPol4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"FCI", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{"p", ",", "\[Mu]"}], "]"}], 
           RowBox[{"FVD", "[", 
            RowBox[{"p", ",", "\[Nu]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"SPD", "[", 
            RowBox[{"p", ",", "p"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}], "]"}]}], 
      ")"}]}], "]"}], "//", "FullSimplify"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"D", "-", "2"}], ")"}], " ", 
    SuperscriptBox["\<\"e\"\>", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"D", "-", "3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", "4"}], ")"}], " ", "D"}], "+", "8"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", "7"}], ")"}], " ", "D"}], "+", "16"}], ")"}], 
        " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"D", "-", "1"}], ")"}], " ", 
    SuperscriptBox[
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm], "2"]}]], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Check with Eq. 5.18 from Grozin\[CloseCurlyQuote]s Lectures on QED and QCD \
(hep-ph/0508242)\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resGrozinVacuumPol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FCI", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "^", "4"}], " ", "2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"D", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"D", "-", "4"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "^", "2"}], "-", 
            RowBox[{"7", "D"}], "+", "16"}], ")"}]}], 
         RowBox[{"FAD", "[", 
          RowBox[{"l1", ",", "l2", ",", 
           RowBox[{"l1", "-", "p"}], ",", 
           RowBox[{"l2", "-", "p"}]}], "]"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"D", "-", "3"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "^", "2"}], "-", 
            RowBox[{"4", "D"}], "+", "8"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"D", "-", "4"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"SPD", "[", 
            RowBox[{"p", ",", "p"}], "]"}]}], ")"}], 
         RowBox[{"FAD", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"l1", "-", "l2"}], ",", 
           RowBox[{"l2", "-", "p"}]}], "]"}]}]}], ")"}]}], "]"}], "//", 
    "Cancel"}], "//", "FullSimplify"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"D", "-", "2"}], ")"}], " ", 
    SuperscriptBox["\<\"e\"\>", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"D", "-", "3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", "4"}], ")"}], " ", "D"}], "+", "8"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", "7"}], ")"}], " ", "D"}], "+", "16"}], ")"}], 
        " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"D", "-", "1"}], ")"}], " ", 
    SuperscriptBox[
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm], "2"]}]], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"resVacuumPol", "-", "resGrozinVacuumPol"}], "]"}]], "Input"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Electron self-energy in massless QED at 2-loops", "Section"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"topsSE", "=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"2", ",", " ", 
     RowBox[{"1", " ", "->", " ", "1"}], ",", 
     RowBox[{"ExcludeTopologies", " ", "->", " ", 
      RowBox[{"{", "Tadpoles", "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diagsSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{"topsSE", ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", 
     RowBox[{"InsertionLevel", " ", "->", " ", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"ExcludeParticles", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"2", "|", "3"}], "]"}], ",", 
        RowBox[{"S", "[", "_", "]"}], ",", 
        RowBox[{"U", "[", "_", "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"1", "|", "3", "|", "4"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{
    RowBox[{"DiagramExtract", "[", 
     RowBox[{"diagsSE", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"ColumnsXRows", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", " ", "->", " ", "False"}], ",", "   ", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"768", ",", "256"}], "}"}]}]}], "]"}], ";"}]}], "Input"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-1.0009326700810561`*^-11, 10.}, {5.999999999982448, 10.}}], 
       PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3., 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       LineBox[{{20.00000000000066, 10.}, {13.999999999999321`, 10.}}], 
       PolygonBox[{{17.599999999999994`, 10.}, {16.39999999999999, 10.4}, {
        16.39999999999999, 9.6}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.999999999999993, 10.9452}, 
        ImageScaled[{Rational[1, 2], 0}]], 
       CircleBox[{9.864573208290214, 9.864573207387709}, 3.8669453704948786, {
        3.1065638443429586`, 4.747417796295682}], 
       PolygonBox[{{7.554493993572016, 6.70596583702356}, {6.423123141788631, 
        7.27165125820298}, {6.98880856485296, 7.837336685037127}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {6.6390144162592675, 6.639014389830647}, 
        ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwlk30wlAkAh/eMmTARGrvvu6/Wu3bt2vddl3N90C1+FSrrcpxLMefbjTni
pjOn3CFMXEKspi5xmY10ESN7UbaMj7LI2hF3x8X5KHfqcNwlp+Sqe2Z+8/v3
+ecRRiUFxhpxOBzP13vzK2tvYMF5ixjr7lTq7g6wGDo36RrbJ8LmYeXFkR9Y
nJCfHLpXJsKYyiC3z2ORuGP7QvhhEeYM+iRJCgtdZVGXpYcIVXmiuMojLDpK
BnTnzEVgepfXgr5hEUso2Qcj9ni0i2L+LWZh+tJRvVZpj8yP4/dW17MwO1tD
zcTb42UwP8jfwELcG5Zs7GyPAXU4P2aOhU2F9/cJi0JI9MmCEmM5BmIv7WnX
COEbZ/LPEQs5XKdkkwtHhXDpnIm0MpXjzw/M9/wBIYzpOtL/79f+o4didloI
8fOznGurfSyWuJYPVydodG0watZeYOG+3u+VUkuj5OnRtgsRLFibeqvEMhpM
q1peKGSx6Lzc1nGchoxe8e+cYqAgZRHPP6Ph23mF5NQyaOdyRb5+NNzl6p4X
aQw+FHxb/syJBr3FK3MplIEyxmb2jCmNgObYyWQfBtJxffX6FjtIevyfKxQM
VNrSmoRAO9y/fCwgfweDn1S/iotGBDC129eb4c7AUMfxkQQLcHUsdbgcDGTT
le5P+jZBe7dA9oUnA4Hyev6S9yaorSc6edsYdO6fKBy9Z4vTLX67dUIGt6I+
SqgKtoV6Mieb/w6D5oV9Kz2rFFIDcn2dBmWw3KJJTdJS6KF3uhWXyVDAzUgx
lFCwrTt0y/hTGXJSeXV2mRQCssYnzEgZ4mze3d+ZTqHd6/powqAjrimyPuec
oOCT7jXXpHJE79fWYb/nUdCRj692H3BEhP6gdU4uhRT5/dpj9o5I8BQquF9S
6L9YsTF+SYquwyGvrPdSKGx8L9psQAo69Gy8iTGFreNXRn9slKI7KqtvrZqP
abKswuS8FH81DkekuPLR9OSBhyJDCrIhq3pKS8Jto3i+OFqKUkdDms6DxOnm
AiPNbilWWm8U5egIbPPrFxsJpDDJqawyjiHQ03Cy7M6CBAalX18kScCp/Zeb
vFYJpuu7FaOzPMxotAKLXAnGfssg+FM81PB23XRXSkBozncML/HwVVR5VIm5
BLdxo3e7iEDcyPH8F/0OyLN8/2BkOAF9nPNj7hkHzGqykxoqCPg11IdxQh3A
WvNqzR8SyJadGpI7OCBk2Z9zYB0J/XdGrnGLYrjYzW9u4pPoN/F2m28TY6Cl
gG60IpGlqthQoRLj9qWMyy1PCXwiD2TdosUoTUtv860lsDVotavURYzWwbbE
5BACBSuP3nb9f98E/gMJ66Vb
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {13.316594227670251, 6.68340579846254}, 
        ImageScaled[{0, 1}]], 
       LineBox[{{9.99999997334453, 14.000000000000902`}, {10.00000002665547, 
        6.000000000000003}}], 
       PolygonBox[{{9.999999996001506, 10.599999999999994`}, {
        9.600000003998494, 9.399999997334332}, {10.400000003998494`, 
        9.400000002665658}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {10.9452, 10.00000001032944}, 
        ImageScaled[{0, Rational[1, 2]}]], LineBox[CompressedData["
1:eJwljXsw1AkAx+URsSuPanf9bHbt2rX7W+Xuynnk+qLGW840pMdhLZMy55FZ
pMPtuApFJc/SRVcqcgopj7XedEkcLgrXkXPa3B2uKMNp+s585/PPZ75ftjjC
J0RVRUUFq/3IT6HjE7kIHym0e+5Lx878ig7DL7iYvRMnu3edjvNWylhDCRfj
bVbWzHE61MoqUoqzuPBx2lhqqcWA58bgptZmLi7X7a08oM9AS64rtXSWi3c1
4z8OLNMRoMsIkHLNcGW3bumFfjqqF4piPuwzg6qb+mxj/up+Zmri+XNmeCF7
6P/Mjw7nQsPM+UdmUBgppiIZdHzzWCfXQZOHE126VhNTNBRN726j7uIh48Qf
Uq0eGo6Kultyknh4KwpYYPTRQHVrstV4wMPFePbdpXkaQsf8B2pe8+CaNEBR
WtHxKnKtUzqDj+ERWWlRFh31SxrXDB346Pi8NUKpxoDEVEvWIOYjb85lsjiR
AYp423BPEh/35JdvPl1kgHtFqvQo4MPLvNP73VEjDHpu/7mqio8nY/xGm24j
SJZe7qjo5WO5F2s86AQ2DJRF3Z3jo82pOU3bnYCteMDiorE5JJbFCSWhBMJe
LdH2eJpD62RP7ZEIAh4SOVvxgzk6+24Orw8nMOrTUFzYao7B0UCLIQkByuu3
685pCrDrhm9qnJhA3LPQzGh3AfDTi9HZVX8inSmvPCNAoWp06LU0AtL4rumu
DgG0l6hrEhsJ5HS9CS1bFOCqvM2yhGIM7ofuZbCE0JNqCcIjjVGWzvYotxUi
YuWgLG/SGNTB2cyTrkKIbbvGjMKY6GQ11LZ4CeHof2t67B8mUi41Hs7yFIK2
j/mwVboZtUyOwcKq75hN1CXNb0b0L5uK3VyEsM0rfBIUYoKmtkqHMg8h7E//
VfxbuwkGtwhqj+8XQj+h4KwXhYWF+JnloWNCSNhBzXu2sLBfsWwSnC8EJVDL
292dhZKhz/zUHwnBLFcYVIaw8JXMrZSmRiJQc4lrmczCf4diz5SDxMgR9neO
hSxIl+s71iWSSHRlHlTKWYgJfynYep9Exg1afcwkC46ndiymTpCIPK0QuGxg
Q3GLKPleQ4Q0oV/re2c22nNlanObRHAydrcLS2bDYqdzawJdBOOnv9rM1rEh
V9RMnNURQXRd77B8gQ2XiZB05zkSvl9TInW2m8Ji5u8+w34SNroFyd9GmKJd
v3ctq5LE1ExKmnqJKRbdfG7fzyaha6V3NfW5KbSj3mzNTibRUv37v3upHEQn
2/J8YkmoV7fb29lzkJMbcPvPBBJVOrHHD4VzEET0B0dlkNhmYH1KeYmDvLgH
ct4dEtbOEV8qH3PgfYAUX1j9P6ZBrKyscPB+5WNI/A/ka7Gh
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {6.657315156232203, 13.342684817461137}, 
        ImageScaled[{1, 0}]], 
       CircleBox[{9.989559209705002, 9.989559209635424}, 4.010454381060245, {
        0.002603396315374207, 1.5681929371436802`}], 
       PolygonBox[{{13.249642758868434`, 12.401114640273347`}, {
        12.683957330149381`, 13.532485488286916`}, {12.11827190708505, 
        12.96680006145277}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {13.316594195929966, 13.316594222062754}, 
        ImageScaled[{0, 0}]], 
       {PointSize[0.04], PointBox[{9.99999997334337, 13.99999999999999}], 
        PointBox[{10.00000002665663, 6.}], PointBox[{6., 10.}], 
        PointBox[{13.99999999999999, 10.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-1.0009326700810561`*^-11, 10.}, {5.999999999982448, 10.}}], 
       PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3., 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       LineBox[{{20.00000000000066, 10.}, {13.999999999999321`, 10.}}], 
       PolygonBox[{{17.599999999999994`, 10.}, {16.39999999999999, 10.4}, {
        16.39999999999999, 9.6}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.999999999999993, 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       CircleBox[{9.999999999999995, 10.}, 3.9999999999999947, {
        3.141592653589793, 6.283185307179586}], 
       PolygonBox[{{10.599999999999994`, 6.000000000000005}, {
        9.399999999999995, 5.600000000000005}, {9.399999999999995, 
        6.400000000000006}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 5.0548000000000055}, 
        ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJwtkn1MjAEAxi/MGrVyyvv2Vneq9+69e5subSeJec4ZMh91qRbVUhyiroXr
g2G6OxQyw3y1pLUL1WiH6tgVp+nUjUosTOui7zKdjyxHPp7t2W/P9vz580tR
KbZP43A4gVP9w38h4fSXNLSuj5PZGBK2+4lcUSiNGdpxpvYaiVLFuDR7N41+
/Tu5/BWJTIuDm1ZMw0JKr7d8IlEss1ykrDRKYx0fbAMkZup+fptw0JALWvcI
zCQS4ri5OQsFMLOfpZNaEg8y8jWVSgHiDswOuBNGolc9L3NWiQCDTbk5Q0ME
rhqXV4V3CfC93T//zQ0CG34sXMsjhAgyj9RsOkxgG5EaMxotRHlabS5vP4Hu
3Obes6eFeC4tv1BfREBiZCqcngjxWu6mbbUSmL64R67/IkTwRJNi2QISVokv
0chnsPKjru9XKYmgmIT3F+QMml+k9Wf7eaF6Fn3rWAqDrQV7TWyJFzoMjeO9
hxi89TtvP+VG4UqDZn3JFQYhq7kG/S4KoccNWc+NDGLvKiNWVVBwzb/kJu1h
EC0rCiizUJhrk+2rdBehPvDy14QOCkvFEaqO1SLYD+oYawsFz4i20XadCJ0D
WvvbhxTqTEbP5GdT/6USD3UNhZfXVKscc8QYzFvhGDFQiJSJqw7EinHPPVxw
rJWCvND59olzYgRz0n5FO3lDNtxu2/FUDHXkSenVKG987fEfODImhiJvJOyV
0RuPOo8WdjuzOJOuiQxd4oOa5L7iDE8WT0oqom6afRBft+ZWD8HCOjZ4mFb4
wjIZv1XlwaJSmRjA6fKFUC6zS9xZGHbOKQiP4SGJW922e2qvzGlQK008ZKXq
F7V4sWhat+YQj+CDcNsSdl3CgnaJ63JJ4sNv2g315mgWHuGlZXsu8jEcFegv
1bDIVDmPhrTwUZT+49RGE/vfy/n452kgfgOzuxgc
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {5.706292966747745, 12.23006116185843}, 
        ImageScaled[{1, 0}]], 
       CircleBox[{9.999999999999995, 13.05}, 2.0499999999999945, {
        0.2213144423477913, 2.9202782112420023`}], 
       PolygonBox[{{10.599999999999994`, 15.099999999999996`}, {
        9.399999999999995, 15.499999999999996`}, {9.399999999999995, 
        14.699999999999996`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 16.045199999999994}, 
        ImageScaled[{Rational[1, 2], 0}]], 
       CircleBox[{9.999999999999995, 13.95}, 2.0499999999999945, {
        3.3629070959375844`, 6.061870864831795}], 
       PolygonBox[{{9.399999999999995, 11.900000000000004`}, {
        10.599999999999994`, 11.500000000000004`}, {10.599999999999994`, 
        12.300000000000004`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 10.954800000000002}, 
        ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJwtUnss1HEAvyjNhuRK18Mj7n6P7/fkUQoVH8tOrVbnxKyVVx5LpEkruVp2
FErOqxQqeiytacKmVCwX1yiFljJO5bCYbOyWxup6fLbPPvv889k+n33WRicr
Yk0EAgE18o/+/PUHFIK/EOOAgbZ/7KXwdIlIvL5RjCdFolfqGoqI0VUfTiWI
0fXS9N37Qgq/jKLJNeVizM2arr2TRXE4UC+81SlGvTL/fF02RYfvDV/lvBjM
7hPebmUU+e19b6zdJBiKrz85/JjCftd8/OFYCZw/e7g+0FHkvhVbTFdI4DCc
qfI0k8LEakN1wEcJEk2yFo4zUnQf967aYMvAXM6N6DdLkTv3onBWwUDhONSj
gRQxX1MH0vIYdE/sdN++Xoou0x59TSuDLzAtqBBKkZS3LNhihoEm0F8hH6a4
byby67Nj0Z8RMvilmuLU+knbg/4sWuyEnxwTKFpeNc/YRLKYcU/6HEAp7mU3
FW9Vssh3Ss6xmSaYWybP7C1lMdDBqs3aCKqfN4Z/b2Rx+kK4V9NdgoHSfYdk
OhZvF+9Iv1xC0FLiq6qz5JAzdiCoU01wzudIXFcAB23VVNmjYoJNqpBLz1Qc
ZHcWMGHlBMX7B109tBzW/IgullURZN8OLa234mEwuOwPqiSw7n2cZBvMQ1+Y
9VRhzB85PSVbUsDD29I1pCmdYOWFRfF6DY+0nKLyoWCCyHEfX/MJHj5n00YF
DgSeY6ny3EUEZxp2+P3S8UjZErU5yIagQn509fA1Hqx1mINwubHnrTq1114e
+emqqPmlBIoGZXKoNY8rGvsfzlYEH1r7j2q7OVybHUtqM/q+0hpBdwWHi6/v
fTsnIrArMFvlmsJh+rnjzdp1BFft07YJ93AYlMjiahXGnR5WFsR4cHAyEC+t
imCFLkDOrOQwVXJMKWom+PdP9v8/KX4DNdgiIg==
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {14.283684782537893, 12.224334161450233}, 
        ImageScaled[{0, 0}]], 
       {PointSize[0.04], PointBox[{11.99999999999999, 13.5}], 
        PointBox[{8., 13.5}], PointBox[{6., 10.}], 
        PointBox[{13.99999999999999, 10.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-1.0009326700810561`*^-11, 10.}, {5.999999999982448, 10.}}], 
       PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {3., 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       LineBox[{{20.00000000000066, 10.}, {13.999999999999321`, 10.}}], 
       PolygonBox[{{17.599999999999994`, 10.}, {16.39999999999999, 10.4}, {
        16.39999999999999, 9.6}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {16.999999999999993, 9.0548}, 
        ImageScaled[{Rational[1, 2], 1}]], LineBox[CompressedData["
1:eJw9lQlQFFcexofBADFGkdVMzwVzMkcDsoggLJpvEQ2gHKJGxAsXUGotgoCJ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        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 5.0548000000000055}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       CircleBox[{9.493974050732, 10.324871971010285}, 3.5090449505152663, {
        2.0105863474436756`, 3.2343067312428637`}], 
       PolygonBox[{{6.744953200054757, 12.586791692680015`}, {
        5.802289217176774, 11.743355497473395`}, {6.496883730876341, 
        11.34644434678793}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {5.706292966747745, 12.23006116185843}, 
        ImageScaled[{1, 0}]], 
       CircleBox[{9.999999999999995, 13.05}, 2.0499999999999945, {
        0.2213144423477913, 2.9202782112420023`}], 
       PolygonBox[{{10.599999999999994`, 15.099999999999996`}, {
        9.399999999999995, 15.499999999999996`}, {9.399999999999995, 
        14.699999999999996`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 16.045199999999994}, 
        ImageScaled[{Rational[1, 2], 0}]], LineBox[CompressedData["
1:eJw9Uwss1HEcl9LksZlKVOp/j//9/ncqK+I2qq9G5B3ZSMtyHqM8OukQ84qO
zsIpjy6zFHoqlEd1apeEaoqQ80odtaFG8kjpzPX7br99992++32/38+D5h/h
EaiupqbGVb6lvBwELGcTgNqRnyJrAl63SA/6yjkgOz6qW84n4IC8mlFYz4Fj
LRsSmBICnGOzC23yOSDeQdfPekjAp2uaE0WRHLhv/2D+qpQAlsBzQLSfAw09
5DZuAwGKuR7nSG0ODBnTTzy7S8C6H38qJW1ssDWx1tAvISC6Pm8kO40N6oRm
HbeAgCTFl7GKPWxITX1/1FQ5z+j03oiQOQrW2zy2GKgkoLc1pjRJSgFKMZ1K
6yRgvOCm6E4OBRkl8SfvadLgjGucvTSagkjJUPRlBxoklnnGToRSwDPvil1z
kQZJ8iZFRTgF4ppYy7AuGtwoHdAbPEuBcG3laLsRHQxcMxXdFyhozp3WbfGi
g7SntNgnn4IjiUXC70I68IuC8maV9XOeWuBUNR2SZfwPzhkU/DWLD7D6SIdz
0cLkjhAKAsa5u80XlP2OjV5uVhTkCGoaoggGxDjuIsXqFITP9VDDDgwgmhqf
PnmJQPbWpctAwABhTGj1imwEW3x8XbRuM4DX5ym2DUIw5N372+QzA/R1PBar
3RBsKidXdW5m4rqv7HrV9GEm7rfYWcX+JmTCedV/otWo27iWieeFCp3sRINM
vM8l/ebWtpUk3nehLfXKCxaJ7+FKFot0nEl8b0lSoEBPQGI8zMK0Ji1ukRgv
/pi7oekIifEMdkp/lctmQZkK7/w2dvqvSBbmI5O3NTOkloX5OuWXKj40wwKB
is/OhHadOBOE+VZIbVto7gjrQRC/vbSdh8BQpZfZwRn75mAEiSo9PeqUzY/7
Iay3jcP9efs8ENYjoN6OZjuE9epY56rhb4OwnoPf9Y/zHRHWu8Tia4pcOe+/
HyyLDSe9sxD2S4ODkXaUDMEblZ/mF5cCYb/9AzS6h74=
        "]], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\[Gamma]",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {9.999999999999995, 10.954800000000002}, 
        ImageScaled[{Rational[1, 2], 1}]], 
       CircleBox[{10.449854645994966, 10.292774083425702}, 
        3.562197172882098, {-0.08228199986392748, 1.120574228356973}], 
       PolygonBox[{{13.840391275259083`, 11.539172921722464`}, {
        13.592321806080667`, 12.77952026761455}, {12.8977272923811, 
        12.382609116929082`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["e",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->29.323636363636364`],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          29.323636363636364`]& ], {14.283684782537893, 12.224334161450233}, 
        ImageScaled[{0, 0}]], 
       {PointSize[0.04], PointBox[{11.99999999999999, 13.5}], 
        PointBox[{8., 13.5}], PointBox[{6., 10.}], 
        PointBox[{13.99999999999999, 10.}]}},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 3], 0.3333333333333333],
   ImageSize->{768, 256},
   PlotRange->{{0, 66}, {0, 22}}], TraditionalForm]], "Print"]
}, Open  ]],

Cell["\<\
First of all we need to generate the amplitudes and convert them into \
FeynCalc notation. We choose l1 and l2 to be the loop momenta and p the \
external momentum\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampsSE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{
         RowBox[{"DiagramExtract", "[", 
          RowBox[{"diagsSE", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "]"}], ",", " ", 
         RowBox[{"Truncated", " ", "->", " ", "True"}], ",", 
         RowBox[{"PreFactor", "->", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"GaugeRules", "\[Rule]", 
          RowBox[{"{", "}"}]}]}], "]"}], ",", "\n", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"l1", ",", "l2"}], "}"}]}], ",", 
       RowBox[{"DropSumOver", "\[Rule]", "True"}], ",", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", 
       RowBox[{"List", "\[Rule]", "False"}], ",", 
       RowBox[{"SMP", "\[Rule]", "True"}], ",", 
       RowBox[{"LorentzIndexNames", "\[Rule]", 
        RowBox[{"{", "\[Mu]", "}"}]}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "\[Rule]", "0"}]}], "]"}], 
      "&"}]}], "//", "Contract"}], "//", "FCTraceFactor"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
         FormBox[
          FormBox[
           RowBox[{
            FormBox["p",
             TraditionalForm], "-", 
            FormBox["l1",
             TraditionalForm]}],
           TraditionalForm],
          TraditionalForm], ")"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
         FormBox[
          FormBox[
           RowBox[{
            RowBox[{"-", 
             FormBox["l1",
              TraditionalForm]}], "+", 
            FormBox["l2",
             TraditionalForm], "+", 
            FormBox["p",
             TraditionalForm]}],
           TraditionalForm],
          TraditionalForm], ")"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["l2",
           TraditionalForm],
          TraditionalForm]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
         FormBox[
          FormBox[
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}],
           TraditionalForm],
          TraditionalForm], ")"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
         FormBox[
          FormBox[
           RowBox[{
            FormBox["p",
             TraditionalForm], "-", 
            FormBox["l1",
             TraditionalForm]}],
           TraditionalForm],
          TraditionalForm], ")"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm]}], ")"}]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]]}], ")"}], "2"], " ", 
      SuperscriptBox["\<\"e\"\>", "4"]}], 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FormBox["l1",
           TraditionalForm]}], "+", 
         FormBox["l2",
          TraditionalForm], "+", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FormBox["l1",
           TraditionalForm]}], "+", 
         FormBox["l2",
          TraditionalForm], "+", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["l1",
            TraditionalForm], "+", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]]}], ")"}], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["p",
              TraditionalForm], "-", 
             FormBox["l1",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}]}],
       TraditionalForm], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]]}], ")"}], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor4",
           TraditionalForm],
          TraditionalForm]]}],
       TraditionalForm], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor2",
         TraditionalForm],
        TraditionalForm]]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["l1",
            TraditionalForm], "+", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["p",
              TraditionalForm], "-", 
             FormBox["l1",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor4",
           TraditionalForm],
          TraditionalForm]]}],
       TraditionalForm], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}]}],
       TraditionalForm], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor2",
         TraditionalForm],
        TraditionalForm]]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "+", 
           FormBox["l2",
            TraditionalForm], "+", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}]}], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["A",
       TraditionalForm]], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]]}], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["A",
       TraditionalForm]], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["l1",
            TraditionalForm], "+", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "-", 
           FormBox["l2",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}]}], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["A",
       TraditionalForm]], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["p",
              TraditionalForm], "-", 
             FormBox["l1",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor4",
           TraditionalForm],
          TraditionalForm]]}],
       TraditionalForm], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor4",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}]}], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["A",
       TraditionalForm]], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["l2",
            TraditionalForm],
           TraditionalForm]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["l2",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["l1",
              TraditionalForm], "-", 
             FormBox["p",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], ")"}], ")"}]}],
       TraditionalForm], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["Lor2",
         TraditionalForm],
        TraditionalForm]]}], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["A",
       TraditionalForm]], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           RowBox[{"-", 
            FormBox["l1",
             TraditionalForm]}], "+", 
           FormBox["l2",
            TraditionalForm], "+", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["l2",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
        FormBox[
         FormBox[
          RowBox[{
           FormBox["p",
            TraditionalForm], "-", 
           FormBox["l1",
            TraditionalForm]}],
          TraditionalForm],
         TraditionalForm], ")"}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]]}], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["A",
       TraditionalForm]], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox["l1",
          TraditionalForm]}], "+", 
        FormBox["l2",
         TraditionalForm], "+", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Calculation of the Dirac trace, tensor reduction and simplification of the \
Dirac algebra\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{"ampsSE1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ampsSE", "/.", 
        RowBox[{"DiracTrace", "\[Rule]", "Tr"}]}], ")"}], "//", 
      RowBox[{
       RowBox[{"FCMultiLoopTID", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"l1", ",", "l2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "DiracSimplify"}]}], "]"}], "\[IndentingNewLine]"}]], "Input"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   TagBox[
    FrameBox[GridBox[{
       {
        ItemBox[
         TagBox[
          RowBox[{"{", 
           RowBox[{"72.43412`", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", "D", " ", 
                RowBox[{"\[Gamma]", "\[CenterDot]", 
                 FormBox[
                  FormBox["p",
                   TraditionalForm],
                  TraditionalForm]}], " ", 
                SubsuperscriptBox["\[Xi]", 
                 FormBox["A",
                  TraditionalForm], "2"], " ", 
                SuperscriptBox["\<\"e\"\>", "4"]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"D", "-", "1"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  FormBox["l1",
                   TraditionalForm], "2"], ".", 
                 SuperscriptBox[
                  FormBox["l1",
                   TraditionalForm], "2"], ".", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FormBox["l2",
                    TraditionalForm], "-", 
                    FormBox["p",
                    TraditionalForm]}], ")"}], "2"], ".", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FormBox["l1",
                    TraditionalForm], "-", 
                    FormBox["l2",
                    TraditionalForm]}], ")"}], "2"]}]}]]}], "+", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"\[Gamma]", "\[CenterDot]", 
                FormBox[
                 FormBox["p",
                  TraditionalForm],
                 TraditionalForm]}], " ", 
               SubsuperscriptBox["\[Xi]", 
                FormBox["A",
                 TraditionalForm], "2"], " ", 
               SuperscriptBox["\<\"e\"\>", "4"]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"D", "-", "1"}], ")"}], " ", 
               RowBox[{
                SuperscriptBox[
                 FormBox["l1",
                  TraditionalForm], "2"], ".", 
                SuperscriptBox[
                 FormBox["l1",
                  TraditionalForm], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["l2",
                    TraditionalForm], "-", 
                   FormBox["p",
                    TraditionalForm]}], ")"}], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["l1",
                    TraditionalForm], "-", 
                   FormBox["l2",
                    TraditionalForm]}], ")"}], "2"]}]}]], "+", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"\[Gamma]", "\[CenterDot]", 
                FormBox[
                 FormBox["p",
                  TraditionalForm],
                 TraditionalForm]}], " ", 
               SubsuperscriptBox["\[Xi]", 
                FormBox["A",
                 TraditionalForm], "2"], " ", 
               SuperscriptBox["\<\"e\"\>", "4"]}], 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )]], "+", 
             TemplateBox[{"501"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, 
                FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                RoundingRadius -> 7]& )], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               TemplateBox[{"5"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], " ", 
               SuperscriptBox["\<\"e\"\>", "4"]}], 
              RowBox[{
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], " ", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               RowBox[{"\[Gamma]", "\[CenterDot]", 
                FormBox[
                 FormBox["p",
                  TraditionalForm],
                 TraditionalForm]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  FormBox["l1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p",
                   TraditionalForm],
                  TraditionalForm]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  FormBox["l2",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p",
                   TraditionalForm],
                  TraditionalForm]}], ")"}], " ", 
               SuperscriptBox["\<\"e\"\>", "4"]}], 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 FormBox["l1",
                  TraditionalForm], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["l1",
                    TraditionalForm], "-", 
                   FormBox["l2",
                    TraditionalForm]}], ")"}], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["l2",
                    TraditionalForm], "-", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}], ")"}], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["l2",
                    TraditionalForm], "-", 
                   FormBox["p",
                    TraditionalForm]}], ")"}], "2"]}], " ", 
               SuperscriptBox[
                FormBox[
                 FormBox["p",
                  TraditionalForm],
                 TraditionalForm], "2"]}]], "-", 
             FractionBox[
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               RowBox[{"\[Gamma]", "\[CenterDot]", 
                FormBox[
                 FormBox["p",
                  TraditionalForm],
                 TraditionalForm]}], " ", 
               SubscriptBox["\[Xi]", 
                FormBox["A",
                 TraditionalForm]], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  FormBox["l1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p",
                   TraditionalForm],
                  TraditionalForm]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  FormBox["l2",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p",
                   TraditionalForm],
                  TraditionalForm]}], ")"}], " ", 
               SuperscriptBox["\<\"e\"\>", "4"]}], 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 FormBox["l1",
                  TraditionalForm], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["l1",
                    TraditionalForm], "-", 
                   FormBox["l2",
                    TraditionalForm]}], ")"}], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["l1",
                    TraditionalForm], "-", 
                   FormBox["l2",
                    TraditionalForm]}], ")"}], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["l2",
                    TraditionalForm], "-", 
                   FormBox["p",
                    TraditionalForm]}], ")"}], "2"], ".", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["l2",
                    TraditionalForm], "-", 
                   FormBox["p",
                    TraditionalForm]}], ")"}], "2"]}], " ", 
               SuperscriptBox[
                FormBox[
                 FormBox["p",
                  TraditionalForm],
                 TraditionalForm], "2"]}]]}]}], "}"}],
          Short[#, 5]& ],
         BaseStyle->{Deployed -> False},
         StripOnInput->False]},
       {GridBox[{
          {
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], TraditionalForm],
                ImageSizeCache->{70., {2., 9.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarCategory",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                TraditionalForm]], DynamicUpdating -> True, StripOnInput -> 
              False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True], "Tooltip"]& ], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 TraditionalForm],
                ImageSizeCache->{65., {0., 9.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 20, 27064234672376432498, 5/2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 TraditionalForm],
                ImageSizeCache->{71., {0., 9.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 20, 27064234672376432498, 5 2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 TraditionalForm],
                ImageSizeCache->{55., {0., 9.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 20, 27064234672376432498, Infinity],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 TraditionalForm],
                ImageSizeCache->{98., {0., 9.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            ButtonFunction:>FrontEndExecute[{
               FrontEnd`SetOptions[
               FrontEnd`$FrontEnd, 
                FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
               FrontEnd`FrontEndToken["PreferencesDialog"]}],
            Evaluator->None,
            Method->"Preemptive"]}
         },
         AutoDelete->False,
         FrameStyle->GrayLevel[0.85],
         GridBoxDividers->{"Columns" -> {False, {True}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{2}}}]}
      },
      DefaultBaseStyle->"Column",
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxDividers->{
       "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], 
          Offset[1.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     Background->RGBColor[0.9657, 0.9753, 0.9802],
     FrameMargins->{{12, 12}, {0, 15}},
     FrameStyle->GrayLevel[0.85],
     RoundingRadius->5,
     StripOnInput->False],
    Deploy,
    DefaultBaseStyle->"Deploy"],
   Out[20]], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Simplification of the loop integrals using shifts in the loop momenta\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampsSE2", "=", 
  RowBox[{"ampsSE1", "//", 
   RowBox[{
    RowBox[{"FDS", "[", 
     RowBox[{"#", ",", "l1", ",", "l2"}], "]"}], "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", 
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "+", 
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "5"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "+", 
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "3"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "+", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", "D"}], "-", 
       RowBox[{"15", " ", "D"}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]]}], "+", "40"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "+", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", "D"}], "-", 
       RowBox[{"7", " ", "D"}], "+", 
       SubsuperscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm], "2"], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]]}], "+", "11"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["l2",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["l2",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["l2",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["l2",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"D", "-", "2"}], ")"}], "2"], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "+", "6"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", 
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "D"}], "+", 
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "-", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", "D"}], "-", 
       RowBox[{"3", " ", "D"}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]]}], "-", "6"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], "2"], " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l2",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]}]], "-", 
      FractionBox[
       RowBox[{
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]]}], ")"}], " ", 
    SuperscriptBox["\<\"e\"\>", "4"]}], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l2",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]}]], "-", 
      FractionBox[
       RowBox[{
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]]}], ")"}], " ", 
    SuperscriptBox["\<\"e\"\>", "4"]}], "-", 
   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Xi]", 
       FormBox["A",
        TraditionalForm]], "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{
         FormBox["\<\"(\"\>",
          TraditionalForm], 
         FormBox[
          RowBox[{
           FormBox[
            FormBox["l1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm]}],
          TraditionalForm], 
         FormBox["\<\")\"\>",
          TraditionalForm]}], "2"], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l2",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]}]]}], ")"}], " ", 
    SuperscriptBox["\<\"e\"\>", "4"]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "+", "1"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "+", 
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "3"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["l2",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     SuperscriptBox[
      FormBox["l1",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      FormBox["l2",
       TraditionalForm], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l1",
         TraditionalForm], "-", 
        FormBox["l2",
         TraditionalForm]}], ")"}], "2"], ".", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox["l2",
         TraditionalForm], "-", 
        FormBox["p",
         TraditionalForm]}], ")"}], "2"]}]], "+", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Xi]", 
       FormBox["A",
        TraditionalForm]], "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l2",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]}]], "-", 
      FractionBox[
       RowBox[{
        FormBox[
         FormBox["l1",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]]}], ")"}], " ", 
    SuperscriptBox[
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm], "2"], " ", 
    SuperscriptBox["\<\"e\"\>", "4"]}], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        RowBox[{
         FormBox[
          FormBox["l1",
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "8"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "5"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "+", 
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "D"}], "+", 
       SubscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm]], "-", "5"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "-", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", "D"}], "-", 
       RowBox[{"3", " ", "D"}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]]}], "-", "6"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["l2",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        FormBox["l2",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["IBP-Reduction using FIRE", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampsSE3", "=", 
  RowBox[{
   RowBox[{"FIREBurn", "[", 
    RowBox[{"ampsSE2", ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "l2"}], "}"}], ",", 
     RowBox[{"{", "p", "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"FDS", "[", 
     RowBox[{"#", ",", "l1", ",", "l2"}], "]"}], "&"}]}]}]], "Input"],

Cell["\<\
FIREBurn: Processing integral 1 of 27; IBP-reduction done, timing: 2.149
FIREBurn: Processing integral 2 of 27; IBP-reduction done, timing: 2.017
FIREBurn: Processing integral 3 of 27; IBP-reduction done, timing: 2.044
FIREBurn: Processing integral 4 of 27; IBP-reduction done, timing: 1.997
FIREBurn: Processing integral 5 of 27; IBP-reduction done, timing: 1.864
FIREBurn: Processing integral 6 of 27; IBP-reduction done, timing: 1.844
FIREBurn: Processing integral 7 of 27; IBP-reduction done, timing: 2.045
FIREBurn: Processing integral 8 of 27; IBP-reduction done, timing: 1.894
FIREBurn: Processing integral 9 of 27; IBP-reduction done, timing: 2.055
FIREBurn: Processing integral 10 of 27; IBP-reduction done, timing: 2.237
FIREBurn: Processing integral 11 of 27; IBP-reduction done, timing: 2.061
FIREBurn: Processing integral 12 of 27; IBP-reduction done, timing: 2.250
FIREBurn: Processing integral 13 of 27; IBP-reduction done, timing: 1.945
FIREBurn: Processing integral 14 of 27; IBP-reduction done, timing: 2.267
FIREBurn: Processing integral 15 of 27; IBP-reduction done, timing: 2.237
FIREBurn: Processing integral 16 of 27; IBP-reduction done, timing: 2.282
FIREBurn: Processing integral 17 of 27; IBP-reduction done, timing: 2.338
FIREBurn: Processing integral 18 of 27; IBP-reduction done, timing: 2.042
FIREBurn: Processing integral 19 of 27; IBP-reduction done, timing: 1.950
FIREBurn: Processing integral 20 of 27; IBP-reduction done, timing: 2.167
FIREBurn: Processing integral 21 of 27; IBP-reduction done, timing: 2.187
FIREBurn: Processing integral 22 of 27; IBP-reduction done, timing: 2.497
FIREBurn: Processing integral 23 of 27; IBP-reduction done, timing: 2.511
FIREBurn: Processing integral 24 of 27; IBP-reduction done, timing: 2.725
FIREBurn: Processing integral 25 of 27; IBP-reduction done, timing: 2.105
FIREBurn: Processing integral 26 of 27; IBP-reduction done, timing: 2.200
FIREBurn: Processing integral 27 of 27; IBP-reduction done, timing: 2.122\
\>", "Print"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\<\"e\"\>", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["D", "3"], " ", 
           SubsuperscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["D", "3"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm]]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["D", "2"], " ", 
           SubsuperscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm], "2"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["D", "2"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm]]}], "+", 
          RowBox[{"64", " ", "D", " ", 
           SubsuperscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm], "2"]}], "+", 
          RowBox[{"46", " ", "D", " ", 
           SubscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm]]}], "-", 
          RowBox[{"48", " ", 
           SubsuperscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm], "2"]}], "-", 
          RowBox[{"48", " ", 
           SubscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["D", "3"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["D", "2"]}], "-", 
          RowBox[{"62", " ", "D"}], "+", "96"}], ")"}], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"D", "-", "4"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l2",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\<\"e\"\>", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "4"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["D", "4"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["D", "3"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm], "2"]}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["D", "3"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"124", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]]}], "-", 
        RowBox[{"36", " ", "D", " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm], "2"]}], "-", 
        RowBox[{"324", " ", "D", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]]}], "+", 
        RowBox[{"288", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]]}], "-", 
        SuperscriptBox["D", "4"], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["D", "3"]}], "-", 
        RowBox[{"128", " ", 
         SuperscriptBox["D", "2"]}], "+", 
        RowBox[{"496", " ", "D"}], "-", "656"}], ")"}], " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"D", "-", "6"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"D", "-", "4"}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], "2"], " ", 
      RowBox[{
       SuperscriptBox[
        FormBox["l1",
         TraditionalForm], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l1",
           TraditionalForm], "-", 
          FormBox["l2",
           TraditionalForm]}], ")"}], "2"], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox["l2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}], ")"}], "2"]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm], "2"]}], "+", "D", "-", "6"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], 
    RowBox[{"4", " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell["Nicer form", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampsSE4", "=", 
  RowBox[{"ampsSE3", "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", "FeynAmpDenominator", "}"}], ",", 
      RowBox[{"Factoring", "\[Rule]", "FullSimplify"}]}], "]"}], 
    "&"}]}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "-", "2"}], ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm], "2"]}], "+", "D", "-", "6"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], 
    RowBox[{"4", " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       FormBox["l2",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "-", "6"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"D", "-", "3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "D"}], "-", "8"}], ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"D", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", "9"}], ")"}], " ", "D"}], "+", "6"}], ")"}]}], 
       "-", "40"}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "6"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     RowBox[{
      SuperscriptBox[
       FormBox["l1",
        TraditionalForm], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l1",
          TraditionalForm], "-", 
         FormBox["l2",
          TraditionalForm]}], ")"}], "2"], ".", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox["l2",
          TraditionalForm], "-", 
         FormBox["p",
          TraditionalForm]}], ")"}], "2"]}]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
 "This is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalSigma]", 
      RowBox[{"2", "V"}]], "(", 
     SuperscriptBox["p", "2"], ")"}], " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "up to the ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], 
     RowBox[{"2", "D"}]]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "prefactor"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resSE", "=", 
  RowBox[{
   RowBox[{"Cancel", "[", 
    RowBox[{"ampsSE4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"FCI", "[", 
        RowBox[{"(", 
         RowBox[{"GSD", "[", "p", "]"}], ")"}], "]"}]}], ")"}]}], "]"}], "//",
    "FullSimplify"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"D", "-", "2"}], ")"}], " ", 
    SuperscriptBox["\<\"e\"\>", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", "6"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"D", "-", "3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "D"}], "-", "8"}], ")"}], " ", 
           SubsuperscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm], "2"]}], "-", 
          RowBox[{"D", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"D", "-", "9"}], ")"}], " ", "D"}], "+", "6"}], 
            ")"}]}], "-", "40"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["l2",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "-", "6"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"D", "-", "4"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", "2"}], ")"}], " ", 
           SubsuperscriptBox["\[Xi]", 
            FormBox["A",
             TraditionalForm], "2"]}], "+", "D", "-", "6"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         FormBox["l1",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         FormBox["l2",
          TraditionalForm], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l1",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox["l2",
            TraditionalForm], "-", 
           FormBox["p",
            TraditionalForm]}], ")"}], "2"]}]]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"D", "-", "6"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"D", "-", "4"}], ")"}], " ", 
    SuperscriptBox[
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm], "2"]}]], TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Check with Eq. 5.51 from Grozin\[CloseCurlyQuote]s Lectures on QED and QCD \
(hep-ph/0508242)\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resGrozinSE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FCI", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "^", "4"}], 
      RowBox[{"(", 
       RowBox[{"D", "-", "2"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"D", "-", "6"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"SPD", "[", 
            RowBox[{"p", ",", "p"}], "]"}]}], ")"}], 
         RowBox[{"FAD", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"l1", "-", "l2"}], ",", 
           RowBox[{"l2", "-", "p"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"D", "-", "2"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"GaugeXi", "[", "A", "]"}], ")"}], "^", "2"}]}], "+", 
           "D", "-", "6"}], ")"}], 
         RowBox[{"FAD", "[", 
          RowBox[{"l1", ",", "l2", ",", 
           RowBox[{"l1", "-", "p"}], ",", 
           RowBox[{"l2", "-", "p"}]}], "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"D", "-", "4"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "D"}], "-", "8"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"GaugeXi", "[", "A", "]"}], ")"}], "^", "2"}]}], "-", 
           "D", "-", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"SPD", "[", 
            RowBox[{"p", ",", "p"}], "]"}]}], ")"}], 
         RowBox[{"FAD", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"l1", "-", "l2"}], ",", 
           RowBox[{"l2", "-", "p"}]}], "]"}]}]}], ")"}]}], "]"}], "//", 
    "Cancel"}], "//", "FullSimplify"}]}]], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     SuperscriptBox["\<\"e\"\>", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"D", "-", "6"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"D", "-", "3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "D"}], "-", "8"}], ")"}], " ", 
             SubsuperscriptBox["\[Xi]", 
              FormBox["A",
               TraditionalForm], "2"]}]}], "+", 
           RowBox[{"D", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"D", "-", "9"}], ")"}], " ", "D"}], "+", "6"}], 
             ")"}]}], "+", "40"}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["l2",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l2",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"D", "-", "6"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"D", "-", "4"}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"D", "-", "2"}], ")"}], " ", 
            SubsuperscriptBox["\[Xi]", 
             FormBox["A",
              TraditionalForm], "2"]}], "+", "D", "-", "6"}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          FormBox["l1",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          FormBox["l2",
           TraditionalForm], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l1",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"], ".", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox["l2",
             TraditionalForm], "-", 
            FormBox["p",
             TraditionalForm]}], ")"}], "2"]}]]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "6"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "2"]}]]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"resSE", "-", "resGrozinSE"}], "]"}]], "Input"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{912, 911},
WindowMargins->{{Automatic, 289}, {Automatic, -2}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 387, 10, 91, "Input"],
Cell[CellGroupData[{
Cell[992, 36, 2282, 63, 26, "Print"],
Cell[3277, 101, 1067, 29, 26, "Print"],
Cell[4347, 132, 223, 4, 26, "Print"],
Cell[4573, 138, 208, 4, 26, "Print"],
Cell[4784, 144, 1841, 53, 26, "Print"],
Cell[6628, 199, 393, 12, 23, "Print"],
Cell[7024, 213, 1091, 29, 26, "Print"],
Cell[8118, 244, 235, 5, 26, "Print"],
Cell[8356, 251, 212, 4, 26, "Print"],
Cell[8571, 257, 920, 26, 26, "Print"],
Cell[9494, 285, 937, 26, 26, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10480, 317, 65, 0, 64, "Section"],
Cell[CellGroupData[{
Cell[10570, 321, 1567, 43, 116, "Input"],
Cell[12140, 366, 22081, 448, 264, "Print"]
}, Open  ]],
Cell[34236, 817, 187, 4, 51, "Text"],
Cell[CellGroupData[{
Cell[34448, 825, 1524, 38, 134, "Input"],
Cell[35975, 865, 18670, 649, 388, "Output"]
}, Open  ]],
Cell[54660, 1517, 67, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[54752, 1521, 434, 13, 71, "Input"],
Cell[55189, 1536, 90757, 3236, 1150, "Output"]
}, Open  ]],
Cell[145961, 4775, 93, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[146079, 4781, 188, 5, 32, "Input"],
Cell[146270, 4788, 72406, 2748, 1109, "Output"]
}, Open  ]],
Cell[218691, 7539, 40, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[218756, 7543, 340, 10, 32, "Input"],
Cell[219099, 7555, 977, 14, 215, "Print"],
Cell[220079, 7571, 26609, 920, 262, "Output"]
}, Open  ]],
Cell[246703, 8494, 117, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[246845, 8501, 287, 8, 32, "Input"],
Cell[247135, 8511, 4811, 179, 68, "Output"]
}, Open  ]],
Cell[251961, 8693, 467, 19, 55, "Text"],
Cell[CellGroupData[{
Cell[252453, 8716, 700, 21, 52, "Input"],
Cell[253156, 8739, 2299, 82, 99, "Output"]
}, Open  ]],
Cell[255470, 8824, 117, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[255612, 8831, 1533, 47, 111, "Input"],
Cell[257148, 8880, 2299, 82, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259484, 8967, 112, 2, 32, "Input"],
Cell[259599, 8971, 56, 1, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[259704, 8978, 66, 0, 64, "Section"],
Cell[CellGroupData[{
Cell[259795, 8982, 1669, 47, 116, "Input"],
Cell[261467, 9031, 20070, 414, 264, "Print"]
}, Open  ]],
Cell[281552, 9448, 187, 4, 51, "Text"],
Cell[CellGroupData[{
Cell[281764, 9456, 1476, 37, 134, "Input"],
Cell[283243, 9495, 49876, 1806, 1143, "Output"]
}, Open  ]],
Cell[333134, 11304, 114, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[333273, 11311, 470, 14, 71, "Input"],
Cell[333746, 11327, 20152, 505, 220, "Output"]
}, Open  ]],
Cell[353913, 11835, 93, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[354031, 11841, 174, 5, 32, "Input"],
Cell[354208, 11848, 62604, 2342, 1261, "Output"]
}, Open  ]],
Cell[416827, 14193, 40, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[416892, 14197, 326, 10, 32, "Input"],
Cell[417221, 14209, 2013, 28, 439, "Print"],
Cell[419237, 14239, 6579, 213, 168, "Output"]
}, Open  ]],
Cell[425831, 14455, 26, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[425882, 14459, 278, 8, 32, "Input"],
Cell[426163, 14469, 2825, 100, 68, "Output"]
}, Open  ]],
Cell[429003, 14572, 492, 20, 55, "Text"],
Cell[CellGroupData[{
Cell[429520, 14596, 334, 11, 32, "Input"],
Cell[429857, 14609, 2874, 98, 100, "Output"]
}, Open  ]],
Cell[432746, 14710, 117, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[432888, 14717, 2234, 67, 131, "Input"],
Cell[435125, 14786, 3027, 100, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438189, 14891, 98, 2, 32, "Input"],
Cell[438290, 14895, 56, 1, 31, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)


